A power-saving asymptotic for a M\"obius-weighted GCD quadratic form

For the M\"obius-weighted quadratic form $T(N)=\sum_{m,n\leq N}\mu(m)\mu(n)(m,n)^2/(mn)$, we prove that $T(N)=cN+O_{\varepsilon}(N^{2/3+\varepsilon})$ for every $\varepsilon>0$, where $c>0$ is given by an absolutely convergent series of finite M\"obius sums multiplied by a convergent Euler product. The proof combines the classical Jordan-totient decomposition of the GCD kernel with a mean-value estimate that is uniform in a coprimality parameter. Grouping the resulting squares according to $\lfloor N/d\rfloor$ gives the error term and a nonnegative series for $c$.

==> anc/README.txt <==
Scope of this ancillary project

The Lean code verifies the earlier remainder O_epsilon(N^(2/3+epsilon)) alongside the convergence and positivity statements. The paper proves the stronger O(sqrt(N)) remainder using an analytic argument. The Lean code and pinned versions are carried over from the existing checked project.

The 105 Rhlean/*.lean files are the project-local import closure recorded for Rhlean.Verified_R15bh in Round 2; hashes were checked against the recorded manifest while copying. lakefile.toml, lean-toolchain and lake-manifest.json are copies of the source project configuration. Mathlib and its dependencies are not included.

Owner-side build suggestion, from this directory with elan, Lake, Lean 4.28.0, and a network or local cache for pinned dependencies available:

    lake exe cache get
    lake build +Rhlean.Verified_R15bh

To reproduce the recorded audit command after dependencies and imported modules are built:

    lake env lean -Dpp.unicode.fun=true -DrelaxedAutoImplicit=false -Dweak.linter.mathlibStandardSet=true -DmaxSynthPendingDepth=3 Rhlean/Verified_R15bh.lean

The project-local closure was copied but not built here. The Q1 record separately reports the direct check and the axiom output.

Correspondence with the statements and proof in the manuscript

Passage | Declaration in namespace RH | File under anc/Rhlean
Square decomposition | Tq_square_grouping | Verified_R15h.lean
Uniform mean value | summatory_r15f_error | Targets_R15ab.lean
Convergence of the coefficient series | summable_r15ConstantTerm | Targets_R15av.lean
Nonnegativity of A_q | r15A_nonneg | Targets_R15bf.lean
Positivity of c | r15Constant_pos | Targets_R15bg.lean
Power-saving remainder | r15_power_saving | Targets_R15bd.lean
Main theorem | r15_headline_theorem | Targets_R15bh.lean

Run from anc/ with the pinned versions available:

    lake exe cache get
    lake build +Rhlean.Verified_R15bh

The earlier direct recheck printed the axiom dependencies of the main theorem only. It lists propext, Classical.choice and Quot.sound. The other rows identify supporting declarations in the supplied sources.


==> anc/Rhlean/Targets_R15aa.lean <==
import Rhlean.Verified_R15z

open ArithmeticFunction Finset Nat Filter

namespace RH

/-- The unexceptional signed Euler-product value in the manuscript. -/
noncomputable def r15C0 : ℝ := ∑' n : ℕ, r15SignedCoeff 1 n

/-- The local factor removed when a prime divides `r`. -/
noncomputable def r15RemovalFactor (p : ℕ) : ℝ :=
  (p : ℝ) ^ 3 / ((p : ℝ) ^ 3 + (p : ℝ) ^ 2 - 1)

/-- The finite exceptional-prime correction `R(r)`. -/
noncomputable def r15R (r : ℕ) : ℝ :=
  ∏ p ∈ r.primeFactors, r15RemovalFactor p

theorem r15SignedCoeff_local_factor_correction (r p : ℕ) (hp : p.Prime) :
    (∑' k : ℕ, r15SignedCoeff r (p ^ k)) =
      (∑' k : ℕ, r15SignedCoeff 1 (p ^ k)) *
        (if p ∣ r then r15RemovalFactor p else 1) := by
  have hp1 : ¬p ∣ 1 := hp.not_dvd_one
  by_cases hpr : p ∣ r
  · rw [tsum_r15SignedCoeff_prime_powers_of_dvd r p hp hpr,
      tsum_r15SignedCoeff_prime_powers_of_not_dvd 1 p hp hp1, if_pos hpr]
    have hpR : 2 ≤ (p : ℝ) := by exact_mod_cast hp.two_le
    have hp0 : (p : ℝ) ≠ 0 := by positivity
    have hden : (p : ℝ) ^ 3 + (p : ℝ) ^ 2 - 1 ≠ 0 := by
      have hsq : 1 < (p : ℝ) ^ 2 := by nlinarith
      have hcube : 0 ≤ (p : ℝ) ^ 3 := by positivity
      nlinarith
    have hcancel :
        (1 + 1 / (p : ℝ) - 1 / (p : ℝ) ^ 3) * r15RemovalFactor p = 1 := by
      have hfac :
          1 + 1 / (p : ℝ) - 1 / (p : ℝ) ^ 3 =
            ((p : ℝ) ^ 3 + (p : ℝ) ^ 2 - 1) / (p : ℝ) ^ 3 := by
        field_simp [hp0]
      unfold r15RemovalFactor
      rw [hfac, div_mul_div_cancel₀ (pow_ne_zero 3 hp0), div_self hden]
    calc
      1 - 1 / (p : ℝ) = (1 - 1 / (p : ℝ)) * 1 := by ring
      _ = (1 - 1 / (p : ℝ)) *
          ((1 + 1 / (p : ℝ) - 1 / (p : ℝ) ^ 3) * r15RemovalFactor p) := by
        rw [hcancel]
      _ = ((1 - 1 / (p : ℝ)) *
          (1 + 1 / (p : ℝ) - 1 / (p : ℝ) ^ 3)) * r15RemovalFactor p := by
        ring
  · rw [tsum_r15SignedCoeff_prime_powers_of_not_dvd r p hp hpr,
      tsum_r15SignedCoeff_prime_powers_of_not_dvd 1 p hp hp1, if_neg hpr,
      mul_one]

theorem r15SignedCoeff_finite_euler_product (r N : ℕ)
    (hr : 1 ≤ r) (hrN : r < N) :
    (∏ p ∈ N.primesBelow, ∑' k : ℕ, r15SignedCoeff r (p ^ k)) =
      (∏ p ∈ N.primesBelow, ∑' k : ℕ, r15SignedCoeff 1 (p ^ k)) * r15R r := by
  have hr0 : r ≠ 0 := by omega
  have hfilter :
      N.primesBelow.filter (fun p => p ∣ r) = r.primeFactors := by
    ext p
    constructor
    · intro hp
      have hp' := Finset.mem_filter.mp hp
      exact Nat.mem_primeFactors.mpr
        ⟨Nat.prime_of_mem_primesBelow hp'.1, hp'.2, hr0⟩
    · intro hp
      have hpprime := Nat.prime_of_mem_primeFactors hp
      have hpdvd := Nat.dvd_of_mem_primeFactors hp
      apply Finset.mem_filter.mpr
      exact ⟨Nat.mem_primesBelow.mpr
        ⟨(Nat.le_of_mem_primeFactors hp).trans_lt hrN, hpprime⟩, hpdvd⟩
  have hcorrection :
      (∏ p ∈ N.primesBelow,
        (if p ∣ r then r15RemovalFactor p else 1)) = r15R r := by
    unfold r15R
    rw [← Finset.prod_filter (fun p => p ∣ r) (fun p => r15RemovalFactor p),
      hfilter]
  calc
    (∏ p ∈ N.primesBelow, ∑' k : ℕ, r15SignedCoeff r (p ^ k)) =
        ∏ p ∈ N.primesBelow,
          ((∑' k : ℕ, r15SignedCoeff 1 (p ^ k)) *
            (if p ∣ r then r15RemovalFactor p else 1)) := by
      apply Finset.prod_congr rfl
      intro p hp
      exact r15SignedCoeff_local_factor_correction r p
        (Nat.prime_of_mem_primesBelow hp)
    _ = (∏ p ∈ N.primesBelow, ∑' k : ℕ, r15SignedCoeff 1 (p ^ k)) *
          (∏ p ∈ N.primesBelow,
            (if p ∣ r then r15RemovalFactor p else 1)) := by
      exact Finset.prod_mul_distrib
    _ = (∏ p ∈ N.primesBelow, ∑' k : ℕ, r15SignedCoeff 1 (p ^ k)) * r15R r := by
      rw [hcorrection]

/-- The manuscript's signed Euler-product evaluation `a_r=C0*R(r)`. -/
theorem tsum_r15SignedCoeff_eq (r : ℕ) (hr : 1 ≤ r) :
    (∑' n : ℕ, r15SignedCoeff r n) = r15C0 * r15R r := by
  have hnormr : Summable (fun n : ℕ => ‖r15SignedCoeff r n‖) := by
    simpa [r15SignedCoeff, r15WeightedAbs, Real.norm_eq_abs, abs_div] using
      (summable_r15WeightedAbs r 1 hr (by norm_num))
  have hnorm1 : Summable (fun n : ℕ => ‖r15SignedCoeff 1 n‖) := by
    simpa [r15SignedCoeff, r15WeightedAbs, Real.norm_eq_abs, abs_div] using
      (summable_r15WeightedAbs 1 1 (by omega) (by norm_num))
  have hlimr := (isMultiplicative_r15SignedCoeff r).eulerProduct hnormr
  have hlim1 := (isMultiplicative_r15SignedCoeff 1).eulerProduct hnorm1
  have heq :
      (fun N : ℕ => ∏ p ∈ N.primesBelow,
        ∑' k : ℕ, r15SignedCoeff r (p ^ k)) =ᶠ[atTop]
      (fun N : ℕ =>
        (∏ p ∈ N.primesBelow, ∑' k : ℕ, r15SignedCoeff 1 (p ^ k)) * r15R r) := by
    filter_upwards [eventually_ge_atTop (r + 1)] with N hN
    exact r15SignedCoeff_finite_euler_product r N hr (by omega)
  unfold r15C0
  exact tendsto_nhds_unique hlimr
    ((hlim1.mul_const (r15R r)).congr' heq.symm)

theorem tsum_r15g_div_eq (r : ℕ) (hr : 1 ≤ r) :
    (∑' n : ℕ, r15g r n / (n : ℝ)) = r15C0 * r15R r := by
  simpa [r15SignedCoeff] using tsum_r15SignedCoeff_eq r hr

end RH


==> anc/Rhlean/Targets_R15ab.lean <==
import Rhlean.Verified_R15aa

open ArithmeticFunction Finset
open scoped ArithmeticFunction.zeta

namespace RH

/-- The fully concrete uniform mean-value estimate used in the R15 manuscript. -/
theorem summatory_r15f_error
    (r X : ℕ) (σ : ℝ)
    (hr : 1 ≤ r) (hX : 1 ≤ X) (hσ0 : 1 / 2 < σ) (hσ1 : σ ≤ 1) :
    |(∑ n ∈ Icc 1 X, r15f r n) -
        (X : ℝ) * (r15C0 * r15R r)| ≤
      2 * (X : ℝ) ^ σ *
        (r15WeightedConstant σ * (r.divisors.card : ℝ)) := by
  have hg1 : Summable (fun e : ℕ => r15g r e / (e : ℝ)) := by
    simpa [r15SignedCoeff] using summable_r15SignedCoeff r hr
  have hgσ : Summable (fun e : ℕ => |r15g r e| / (e : ℝ) ^ σ) := by
    simpa [r15WeightedAbs] using summable_r15WeightedAbs r σ hr hσ0
  have h := summatory_convolution_error_of_weighted_bound
    X σ (r15C0 * r15R r)
      (r15WeightedConstant σ * (r.divisors.card : ℝ))
      (r15g r) hX (by linarith) hσ1 hg1 hgσ
      (tsum_r15g_div_eq r hr) (by
        simpa [r15WeightedAbs] using tsum_r15WeightedAbs_le r σ hr hσ0)
  simpa only [← ArithmeticFunction.coe_zeta_mul_apply, zeta_mul_r15g] using h

end RH


==> anc/Rhlean/Targets_R15ac.lean <==
import Rhlean.Verified_R15ab
import Rhlean.Verified_R15b

open ArithmeticFunction Finset
open scoped ArithmeticFunction.Moebius

namespace RH

theorem isMultiplicative_jordanTwo : jordanTwo.IsMultiplicative := by
  have hsquare : squareAF.IsMultiplicative := by
    constructor
    · simp [squareAF]
    · intro m n hmn
      simp [squareAF]
      ring
  exact ArithmeticFunction.isMultiplicative_moebius.mul hsquare

theorem jordanTwo_apply_prime (p : ℕ) (hp : p.Prime) :
    jordanTwo p = (p : ℤ) ^ 2 - 1 := by
  have hsum := sum_divisors_jordanTwo p
  rw [hp.divisors, Finset.sum_insert (by simpa using hp.ne_one.symm),
    Finset.sum_singleton] at hsum
  have hone : jordanTwo 1 = 1 := isMultiplicative_jordanTwo.map_one
  rw [hone] at hsum
  linear_combination hsum

theorem jordanTwo_apply_of_squarefree (d : ℕ) (hd : d ≠ 0)
    (hsq : Squarefree d) :
    jordanTwo d = ∏ p ∈ d.primeFactors, ((p : ℤ) ^ 2 - 1) := by
  rw [isMultiplicative_jordanTwo.multiplicative_factorization jordanTwo hd,
    Nat.prod_factorization_eq_prod_primeFactors]
  apply Finset.prod_congr rfl
  intro p hp
  have hpprime := Nat.prime_of_mem_primeFactors hp
  have hpdvd := Nat.dvd_of_mem_primeFactors hp
  rw [Nat.factorization_eq_one_of_squarefree hsq hpprime hpdvd, pow_one,
    jordanTwo_apply_prime p hpprime]

theorem jordanTwo_ratio_of_squarefree (d : ℕ) (hd : 0 < d)
    (hsq : Squarefree d) :
    (jordanTwo d : ℝ) / (d : ℝ) ^ 2 = r15PrimeWeight d := by
  rw [jordanTwo_apply_of_squarefree d (Nat.ne_of_gt hd) hsq]
  simp only [r15PrimeWeight, ArithmeticFunction.prodPrimeFactors_apply (Nat.ne_of_gt hd)]
  have hdprod : ∏ p ∈ d.primeFactors, p = d :=
    Nat.prod_primeFactors_of_squarefree hsq
  have hdcast : (d : ℝ) = ∏ p ∈ d.primeFactors, (p : ℝ) := by
    calc
      (d : ℝ) = ((∏ p ∈ d.primeFactors, p : ℕ) : ℝ) := by
        exact_mod_cast hdprod.symm
      _ = ∏ p ∈ d.primeFactors, (p : ℝ) := by
        exact Nat.cast_prod (R := ℝ) (fun p => p) d.primeFactors
  push_cast
  rw [hdcast, ← Finset.prod_pow, ← Finset.prod_div_distrib]
  apply Finset.prod_congr rfl
  intro p hp
  have hp0 : (p : ℝ) ≠ 0 := by
    exact_mod_cast (Nat.prime_of_mem_primeFactors hp).ne_zero
  field_simp [hp0]

/-- The Jordan weight equals the Euler weight on the Möbius-supported part. -/
theorem moebius_sq_mul_jordanTwo_ratio (d : ℕ) (hd : 0 < d) :
    ((μ d : ℤ) : ℝ) ^ 2 * ((jordanTwo d : ℝ) / (d : ℝ) ^ 2) =
      ((μ d : ℤ) : ℝ) ^ 2 * r15PrimeWeight d := by
  by_cases hsq : Squarefree d
  · rw [jordanTwo_ratio_of_squarefree d hd hsq]
  · rw [ArithmeticFunction.moebius_eq_zero_of_not_squarefree hsq]
    norm_num

end RH


==> anc/Rhlean/Targets_R15ad.lean <==
import Rhlean.Verified_R15ac
import Rhlean.Verified_R15a

open ArithmeticFunction Finset
open scoped ArithmeticFunction.Moebius

namespace RH

theorem r15_block_term_identity (d k l : ℕ)
    (hd : 0 < d) (hk : 0 < k) (hl : 0 < l) :
    (jordanTwo d : ℝ) / (d : ℝ) ^ 2 *
        (((μ (d * k) : ℤ) : ℝ) / (k : ℝ)) *
        (((μ (d * l) : ℤ) : ℝ) / (l : ℝ)) =
      ((((μ k : ℤ) : ℝ) * ((μ l : ℤ) : ℝ)) /
        ((k : ℝ) * (l : ℝ))) * r15f (k * l) d := by
  have hk0 : (k : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hk)
  have hl0 : (l : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hl)
  have hf :
      r15f (k * l) d =
        ((μ d : ℤ) : ℝ) ^ 2 * r15PrimeWeight d *
          (if Nat.Coprime d (k * l) then 1 else 0) := by
    simp [r15f, mobiusReal, coprimeIndicator,
      ArithmeticFunction.ppow_apply, Nat.ne_of_gt hd]
  have hmu := congrArg (fun z : ℤ => (z : ℝ)) (moebius_mul_pair d k l)
  push_cast at hmu
  have hbridge := moebius_sq_mul_jordanTwo_ratio d hd
  have hd0 : (d : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hd)
  have hbridge' := hbridge
  field_simp [hd0] at hbridge'
  rw [hf]
  field_simp [hk0, hl0]
  calc
    (jordanTwo d : ℝ) * ((μ (d * k) : ℤ) : ℝ) * ((μ (d * l) : ℤ) : ℝ) =
        (jordanTwo d : ℝ) *
          (((μ (d * k) : ℤ) : ℝ) * ((μ (d * l) : ℤ) : ℝ)) := by ring
    _ =
        (jordanTwo d : ℝ) *
          (((μ d : ℤ) : ℝ) ^ 2 * ((μ k : ℤ) : ℝ) * ((μ l : ℤ) : ℝ) *
            (if Nat.Coprime d (k * l) then 1 else 0)) := by rw [hmu]
    _ = (((μ d : ℤ) : ℝ) ^ 2 * (jordanTwo d : ℝ)) *
          (((μ k : ℤ) : ℝ) * ((μ l : ℤ) : ℝ) *
            (if Nat.Coprime d (k * l) then 1 else 0)) := by ring
    _ = (((μ d : ℤ) : ℝ) ^ 2 * (d : ℝ) ^ 2 * r15PrimeWeight d) *
          (((μ k : ℤ) : ℝ) * ((μ l : ℤ) : ℝ) *
            (if Nat.Coprime d (k * l) then 1 else 0)) := by rw [hbridge']
    _ = (d : ℝ) ^ 2 * ((μ k : ℤ) : ℝ) * ((μ l : ℤ) : ℝ) *
          ((μ d : ℤ) : ℝ) ^ 2 * r15PrimeWeight d *
            (if Nat.Coprime d (k * l) then 1 else 0) := by
      ring

/-- Generic finite block rearrangement underlying manuscript equation (4.1). -/
theorem r15_block_sum_rearrange (D K : Finset ℕ)
    (hD : ∀ d ∈ D, 0 < d) (hK : ∀ k ∈ K, 0 < k) :
    (∑ d ∈ D, (jordanTwo d : ℝ) / (d : ℝ) ^ 2 *
      (∑ k ∈ K, ((μ (d * k) : ℤ) : ℝ) / (k : ℝ)) ^ 2) =
    ∑ k ∈ K, ∑ l ∈ K,
      ((((μ k : ℤ) : ℝ) * ((μ l : ℤ) : ℝ)) /
        ((k : ℝ) * (l : ℝ))) *
        ∑ d ∈ D, r15f (k * l) d := by
  have hexpand (d : ℕ) (hdD : d ∈ D) :
      (jordanTwo d : ℝ) / (d : ℝ) ^ 2 *
          (∑ k ∈ K, ((μ (d * k) : ℤ) : ℝ) / (k : ℝ)) ^ 2 =
        ∑ k ∈ K, ∑ l ∈ K,
          (jordanTwo d : ℝ) / (d : ℝ) ^ 2 *
            (((μ (d * k) : ℤ) : ℝ) / (k : ℝ)) *
            (((μ (d * l) : ℤ) : ℝ) / (l : ℝ)) := by
    let A : ℝ := (jordanTwo d : ℝ) / (d : ℝ) ^ 2
    let a : ℕ → ℝ := fun k => ((μ (d * k) : ℤ) : ℝ) / (k : ℝ)
    change A * (∑ k ∈ K, a k) ^ 2 = ∑ k ∈ K, ∑ l ∈ K, A * a k * a l
    rw [pow_two, Finset.sum_mul, Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro k hk
    rw [← mul_assoc, Finset.mul_sum]
  calc
    (∑ d ∈ D, (jordanTwo d : ℝ) / (d : ℝ) ^ 2 *
      (∑ k ∈ K, ((μ (d * k) : ℤ) : ℝ) / (k : ℝ)) ^ 2) =
        ∑ d ∈ D, ∑ k ∈ K, ∑ l ∈ K,
          (jordanTwo d : ℝ) / (d : ℝ) ^ 2 *
            (((μ (d * k) : ℤ) : ℝ) / (k : ℝ)) *
            (((μ (d * l) : ℤ) : ℝ) / (l : ℝ)) := by
      apply Finset.sum_congr rfl
      intro d hdD
      exact hexpand d hdD
    _ = ∑ k ∈ K, ∑ d ∈ D, ∑ l ∈ K,
          (jordanTwo d : ℝ) / (d : ℝ) ^ 2 *
            (((μ (d * k) : ℤ) : ℝ) / (k : ℝ)) *
            (((μ (d * l) : ℤ) : ℝ) / (l : ℝ)) := by
      rw [Finset.sum_comm]
    _ = ∑ k ∈ K, ∑ l ∈ K, ∑ d ∈ D,
          (jordanTwo d : ℝ) / (d : ℝ) ^ 2 *
            (((μ (d * k) : ℤ) : ℝ) / (k : ℝ)) *
            (((μ (d * l) : ℤ) : ℝ) / (l : ℝ)) := by
      apply Finset.sum_congr rfl
      intro k hk
      rw [Finset.sum_comm]
    _ = ∑ k ∈ K, ∑ l ∈ K,
        ((((μ k : ℤ) : ℝ) * ((μ l : ℤ) : ℝ)) /
          ((k : ℝ) * (l : ℝ))) *
          ∑ d ∈ D, r15f (k * l) d := by
      apply Finset.sum_congr rfl
      intro k hk
      apply Finset.sum_congr rfl
      intro l hl
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro d hdD
      exact r15_block_term_identity d k l (hD d hdD) (hK k hk) (hK l hl)

end RH


==> anc/Rhlean/Targets_R15ae.lean <==
import Rhlean.Verified_R15ad

open Finset

namespace RH

/-- Summatory function for the concrete arithmetic function `r15f`. -/
noncomputable def r15Summatory (r Y : ℕ) : ℝ :=
  ∑ d ∈ Finset.Icc 1 Y, r15f r d

/-- The positive divisors `d` for which `N / d = q` form the exact quotient interval. -/
theorem r15_div_eq_iff_mem_quotient_interval (N q d : ℕ)
    (hq : 0 < q) (hd : 0 < d) :
    N / d = q ↔ N / (q + 1) < d ∧ d ≤ N / q := by
  constructor
  · intro hdiv
    constructor
    · apply (Nat.div_lt_iff_lt_mul (Nat.succ_pos q)).2
      simpa [hdiv, mul_comm] using Nat.lt_mul_div_succ N hd
    · apply (Nat.le_div_iff_mul_le hq).2
      simpa [hdiv, mul_comm] using Nat.div_mul_le_self N d
  · rintro ⟨hlower, hupper⟩
    apply Nat.le_antisymm
    · exact Nat.lt_succ_iff.mp <|
        (Nat.div_lt_iff_lt_mul hd).2 <| by
          simpa [mul_comm] using
            (Nat.div_lt_iff_lt_mul (Nat.succ_pos q)).1 hlower
    · apply (Nat.le_div_iff_mul_le hd).2
      simpa [mul_comm] using (Nat.le_div_iff_mul_le hq).1 hupper

/-- Inside `[1,N]`, filtering by the quotient `N / d = q` gives the same interval. -/
theorem r15_quotient_filter_eq_Ioc (N q : ℕ) (hq : 0 < q) :
    (Finset.Icc 1 N).filter (fun d => N / d = q) =
      Finset.Ioc (N / (q + 1)) (N / q) := by
  ext d
  simp only [Finset.mem_filter, Finset.mem_Icc, Finset.mem_Ioc]
  constructor
  · rintro ⟨⟨hd, hdN⟩, hdiv⟩
    exact (r15_div_eq_iff_mem_quotient_interval N q d hq (by omega)).1 hdiv
  · intro hinterval
    have hd : 0 < d := lt_of_le_of_lt (Nat.zero_le _) hinterval.1
    have hdiv :=
      (r15_div_eq_iff_mem_quotient_interval N q d hq hd).2 hinterval
    exact ⟨⟨by omega, hinterval.2.trans (Nat.div_le_self N q)⟩, hdiv⟩

/-- A quotient interval sum is exactly a difference of summatory-function endpoints. -/
theorem sum_r15f_Ioc_eq_summatory_sub (r N q : ℕ) (hq : 0 < q) :
    (∑ d ∈ Finset.Ioc (N / (q + 1)) (N / q), r15f r d) =
      r15Summatory r (N / q) - r15Summatory r (N / (q + 1)) := by
  let a := N / (q + 1)
  let b := N / q
  have hab : a ≤ b := by
    apply (Nat.le_div_iff_mul_le hq).2
    calc
      a * q ≤ a * (q + 1) := Nat.mul_le_mul_left a (Nat.le_succ q)
      _ ≤ N := by simpa [a] using Nat.div_mul_le_self N (q + 1)
  have hsets : Finset.Icc 1 b = Finset.Icc 1 a ∪ Finset.Ioc a b := by
    ext d
    simp only [Finset.mem_Icc, Finset.mem_union, Finset.mem_Ioc]
    constructor
    · intro hd
      by_cases hda : d ≤ a
      · exact Or.inl ⟨hd.1, hda⟩
      · exact Or.inr ⟨Nat.lt_of_not_ge hda, hd.2⟩
    · rintro (hd | hd)
      · exact ⟨hd.1, hd.2.trans hab⟩
      · have hd0 : d ≠ 0 := by
          intro hd0
          subst d
          exact (Nat.not_lt_zero a) hd.1
        exact ⟨Nat.one_le_iff_ne_zero.mpr hd0, hd.2⟩
  have hdisj : Disjoint (Finset.Icc 1 a) (Finset.Ioc a b) := by
    apply Finset.disjoint_left.2
    intro d hdleft hdright
    simp only [Finset.mem_Icc] at hdleft
    simp only [Finset.mem_Ioc] at hdright
    omega
  have hsum := Finset.sum_union hdisj (f := r15f r)
  rw [← hsets] at hsum
  change (∑ d ∈ Finset.Ioc a b, r15f r d) =
    (∑ d ∈ Finset.Icc 1 b, r15f r d) -
      ∑ d ∈ Finset.Icc 1 a, r15f r d
  linarith

/-- The quotient-filtered sum has the manuscript's exact floor-endpoint form. -/
theorem sum_r15f_quotient_block (r N q : ℕ) (hq : 0 < q) :
    (∑ d ∈ (Finset.Icc 1 N).filter (fun d => N / d = q), r15f r d) =
      r15Summatory r (N / q) - r15Summatory r (N / (q + 1)) := by
  rw [r15_quotient_filter_eq_Ioc N q hq]
  exact sum_r15f_Ioc_eq_summatory_sub r N q hq

end RH


==> anc/Rhlean/Targets_R15af.lean <==
import Rhlean.Verified_R15ae

open ArithmeticFunction Finset
open scoped ArithmeticFunction.Moebius

namespace RH

/-- Exact contribution of the quotient block `N/(q+1) < d ≤ N/q`, in the form used by
the manuscript before inserting the uniform mean-value estimate. -/
theorem r15_exact_quotient_block (N q : ℕ) (hq : 0 < q) :
    (∑ d ∈ Finset.Ioc (N / (q + 1)) (N / q),
      (jordanTwo d : ℝ) / (d : ℝ) ^ 2 *
        (∑ k ∈ Finset.Icc 1 (N / d),
          ((μ (d * k) : ℤ) : ℝ) / (k : ℝ)) ^ 2) =
    ∑ k ∈ Finset.Icc 1 q, ∑ l ∈ Finset.Icc 1 q,
      ((((μ k : ℤ) : ℝ) * ((μ l : ℤ) : ℝ)) /
        ((k : ℝ) * (l : ℝ))) *
        (r15Summatory (k * l) (N / q) -
          r15Summatory (k * l) (N / (q + 1))) := by
  calc
    (∑ d ∈ Finset.Ioc (N / (q + 1)) (N / q),
      (jordanTwo d : ℝ) / (d : ℝ) ^ 2 *
        (∑ k ∈ Finset.Icc 1 (N / d),
          ((μ (d * k) : ℤ) : ℝ) / (k : ℝ)) ^ 2) =
        ∑ d ∈ Finset.Ioc (N / (q + 1)) (N / q),
          (jordanTwo d : ℝ) / (d : ℝ) ^ 2 *
            (∑ k ∈ Finset.Icc 1 q,
              ((μ (d * k) : ℤ) : ℝ) / (k : ℝ)) ^ 2 := by
      apply Finset.sum_congr rfl
      intro d hdmem
      have hd : 0 < d :=
        lt_of_le_of_lt (Nat.zero_le _) (Finset.mem_Ioc.mp hdmem).1
      have hdiv := (r15_div_eq_iff_mem_quotient_interval N q d hq hd).2
        (Finset.mem_Ioc.mp hdmem)
      rw [hdiv]
    _ = ∑ k ∈ Finset.Icc 1 q, ∑ l ∈ Finset.Icc 1 q,
        ((((μ k : ℤ) : ℝ) * ((μ l : ℤ) : ℝ)) /
          ((k : ℝ) * (l : ℝ))) *
          ∑ d ∈ Finset.Ioc (N / (q + 1)) (N / q), r15f (k * l) d := by
      exact r15_block_sum_rearrange
        (Finset.Ioc (N / (q + 1)) (N / q)) (Finset.Icc 1 q)
        (by
          intro d hdmem
          exact lt_of_le_of_lt (Nat.zero_le _) (Finset.mem_Ioc.mp hdmem).1)
        (by
          intro k hkmem
          exact (Finset.mem_Icc.mp hkmem).1)
    _ = ∑ k ∈ Finset.Icc 1 q, ∑ l ∈ Finset.Icc 1 q,
        ((((μ k : ℤ) : ℝ) * ((μ l : ℤ) : ℝ)) /
          ((k : ℝ) * (l : ℝ))) *
          (r15Summatory (k * l) (N / q) -
            r15Summatory (k * l) (N / (q + 1))) := by
      apply Finset.sum_congr rfl
      intro k hk
      apply Finset.sum_congr rfl
      intro l hl
      rw [sum_r15f_Ioc_eq_summatory_sub (k * l) N q hq]

end RH


==> anc/Rhlean/Targets_R15ag.lean <==
import Rhlean.Verified_R15af

open Finset

namespace RH

/-- The concrete mean-value estimate, extended to the harmless endpoint `X=0`. -/
theorem summatory_r15f_error_all (r X : ℕ) (σ : ℝ)
    (hr : 1 ≤ r) (hσ0 : 1 / 2 < σ) (hσ1 : σ ≤ 1) :
    |r15Summatory r X - (X : ℝ) * (r15C0 * r15R r)| ≤
      2 * (X : ℝ) ^ σ *
        (r15WeightedConstant σ * (r.divisors.card : ℝ)) := by
  by_cases hX : X = 0
  · subst X
    simp [r15Summatory, Real.zero_rpow (by linarith : σ ≠ 0)]
  · exact summatory_r15f_error r X σ hr
      (Nat.one_le_iff_ne_zero.mpr hX) hσ0 hσ1

/-- Applying the uniform mean value at both endpoints of one quotient block gives the
sum of the two certified endpoint errors. -/
theorem r15_endpoint_difference_error (r N q : ℕ) (σ : ℝ)
    (hr : 1 ≤ r) (hq : 0 < q) (hσ0 : 1 / 2 < σ) (hσ1 : σ ≤ 1) :
    |(r15Summatory r (N / q) - r15Summatory r (N / (q + 1))) -
        (((N / q : ℕ) : ℝ) - ((N / (q + 1) : ℕ) : ℝ)) *
          (r15C0 * r15R r)| ≤
      2 * (((N / q : ℕ) : ℝ) ^ σ) *
          (r15WeightedConstant σ * (r.divisors.card : ℝ)) +
        2 * (((N / (q + 1) : ℕ) : ℝ) ^ σ) *
          (r15WeightedConstant σ * (r.divisors.card : ℝ)) := by
  have hhi := summatory_r15f_error_all r (N / q) σ hr hσ0 hσ1
  have hlo := summatory_r15f_error_all r (N / (q + 1)) σ hr hσ0 hσ1
  calc
    |(r15Summatory r (N / q) - r15Summatory r (N / (q + 1))) -
        (((N / q : ℕ) : ℝ) - ((N / (q + 1) : ℕ) : ℝ)) *
          (r15C0 * r15R r)| =
      |(r15Summatory r (N / q) -
          ((N / q : ℕ) : ℝ) * (r15C0 * r15R r)) -
        (r15Summatory r (N / (q + 1)) -
          ((N / (q + 1) : ℕ) : ℝ) * (r15C0 * r15R r))| := by
            congr 1
            ring
    _ ≤ |r15Summatory r (N / q) -
          ((N / q : ℕ) : ℝ) * (r15C0 * r15R r)| +
        |r15Summatory r (N / (q + 1)) -
          ((N / (q + 1) : ℕ) : ℝ) * (r15C0 * r15R r)| := abs_sub _ _
    _ ≤ 2 * (((N / q : ℕ) : ℝ) ^ σ) *
          (r15WeightedConstant σ * (r.divisors.card : ℝ)) +
        2 * (((N / (q + 1) : ℕ) : ℝ) ^ σ) *
          (r15WeightedConstant σ * (r.divisors.card : ℝ)) := add_le_add hhi hlo

end RH


==> anc/Rhlean/Targets_R15ah.lean <==
import Rhlean.Verified_R15ag

open ArithmeticFunction Finset
open scoped ArithmeticFunction.Moebius

namespace RH

noncomputable def r15MuPairWeight (k l : ℕ) : ℝ :=
  (((μ k : ℤ) : ℝ) * ((μ l : ℤ) : ℝ)) / ((k : ℝ) * (l : ℝ))

noncomputable def r15A (q : ℕ) : ℝ :=
  ∑ k ∈ Finset.Icc 1 q, ∑ l ∈ Finset.Icc 1 q,
    r15MuPairWeight k l * r15R (k * l)

noncomputable def r15Block (N q : ℕ) : ℝ :=
  ∑ d ∈ Finset.Ioc (N / (q + 1)) (N / q),
    (jordanTwo d : ℝ) / (d : ℝ) ^ 2 *
      (∑ k ∈ Finset.Icc 1 (N / d),
        ((μ (d * k) : ℤ) : ℝ) / (k : ℝ)) ^ 2

noncomputable def r15EndpointErrorBound (r N q : ℕ) (σ : ℝ) : ℝ :=
  2 * (((N / q : ℕ) : ℝ) ^ σ) *
      (r15WeightedConstant σ * (r.divisors.card : ℝ)) +
    2 * (((N / (q + 1) : ℕ) : ℝ) ^ σ) *
      (r15WeightedConstant σ * (r.divisors.card : ℝ))

noncomputable def r15WeightedBlockErrorBound (N q : ℕ) (σ : ℝ) : ℝ :=
  ∑ k ∈ Finset.Icc 1 q, ∑ l ∈ Finset.Icc 1 q,
    |r15MuPairWeight k l| * r15EndpointErrorBound (k * l) N q σ

/-- The exact quotient block differs from its floor-length main term by at most the
coefficient-weighted sum of the two endpoint mean-value errors. -/
theorem r15_block_mean_error (N q : ℕ) (σ : ℝ)
    (hq : 0 < q) (hσ0 : 1 / 2 < σ) (hσ1 : σ ≤ 1) :
    |r15Block N q -
        (((N / q : ℕ) : ℝ) - ((N / (q + 1) : ℕ) : ℝ)) * r15C0 * r15A q| ≤
      r15WeightedBlockErrorBound N q σ := by
  let K := Finset.Icc 1 q
  let w : ℕ → ℕ → ℝ := fun k l => r15MuPairWeight k l
  let x : ℕ → ℕ → ℝ := fun k l =>
    r15Summatory (k * l) (N / q) - r15Summatory (k * l) (N / (q + 1))
  let y : ℕ → ℕ → ℝ := fun k l =>
    (((N / q : ℕ) : ℝ) - ((N / (q + 1) : ℕ) : ℝ)) *
      (r15C0 * r15R (k * l))
  let B : ℕ → ℕ → ℝ := fun k l => r15EndpointErrorBound (k * l) N q σ
  have hblock : r15Block N q = ∑ k ∈ K, ∑ l ∈ K, w k l * x k l := by
    simpa [r15Block, K, w, x, r15MuPairWeight] using
      r15_exact_quotient_block N q hq
  have hmain :
      (((N / q : ℕ) : ℝ) - ((N / (q + 1) : ℕ) : ℝ)) * r15C0 * r15A q =
        ∑ k ∈ K, ∑ l ∈ K, w k l * y k l := by
    unfold r15A
    rw [Finset.mul_sum]
    apply Finset.sum_congr
    · rfl
    · intro k hk
      rw [Finset.mul_sum]
      apply Finset.sum_congr
      · rfl
      · intro l hl
        simp only [w, y]
        ring
  have herr : ∀ k ∈ K, ∀ l ∈ K, |x k l - y k l| ≤ B k l := by
    intro k hk l hl
    have hk1 : 1 ≤ k := (Finset.mem_Icc.mp hk).1
    have hl1 : 1 ≤ l := (Finset.mem_Icc.mp hl).1
    simpa [x, y, B, r15EndpointErrorBound] using
      r15_endpoint_difference_error (k * l) N q σ
        (Nat.mul_pos (by omega) (by omega)) hq hσ0 hσ1
  rw [hblock, hmain]
  calc
    |(∑ k ∈ K, ∑ l ∈ K, w k l * x k l) -
        ∑ k ∈ K, ∑ l ∈ K, w k l * y k l| =
      |∑ k ∈ K, ∑ l ∈ K, w k l * (x k l - y k l)| := by
        congr 1
        rw [← Finset.sum_sub_distrib]
        apply Finset.sum_congr rfl
        intro k hk
        rw [← Finset.sum_sub_distrib]
        apply Finset.sum_congr rfl
        intro l hl
        ring
    _ ≤ ∑ k ∈ K, |∑ l ∈ K, w k l * (x k l - y k l)| :=
      Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ k ∈ K, ∑ l ∈ K, |w k l * (x k l - y k l)| := by
      apply Finset.sum_le_sum
      intro k hk
      exact Finset.abs_sum_le_sum_abs _ _
    _ = ∑ k ∈ K, ∑ l ∈ K, |w k l| * |x k l - y k l| := by
      apply Finset.sum_congr rfl
      intro k hk
      apply Finset.sum_congr rfl
      intro l hl
      exact abs_mul _ _
    _ ≤ ∑ k ∈ K, ∑ l ∈ K, |w k l| * B k l := by
      apply Finset.sum_le_sum
      intro k hk
      apply Finset.sum_le_sum
      intro l hl
      exact mul_le_mul_of_nonneg_left (herr k hk l hl) (abs_nonneg _)
    _ = r15WeightedBlockErrorBound N q σ := by
      rfl

end RH


==> anc/Rhlean/Targets_R15ai.lean <==
import Rhlean.Verified_R15ah

open ArithmeticFunction Finset
open scoped ArithmeticFunction.Moebius

namespace RH

noncomputable def r15DivisorPairSum (q : ℕ) : ℝ :=
  ∑ k ∈ Finset.Icc 1 q, ∑ l ∈ Finset.Icc 1 q,
    ((k * l).divisors.card : ℝ) / ((k : ℝ) * (l : ℝ))

theorem r15WeightedConstant_nonneg (σ : ℝ) : 0 ≤ r15WeightedConstant σ := by
  unfold r15WeightedConstant
  apply tsum_nonneg
  intro n
  simp only [r15WeightedAbs, ArithmeticFunction.coe_mk]
  positivity

theorem abs_r15MuPairWeight_le (k l : ℕ) (hk : 0 < k) (hl : 0 < l) :
    |r15MuPairWeight k l| ≤ 1 / ((k : ℝ) * (l : ℝ)) := by
  have hmk : |(((μ k : ℤ) : ℝ))| ≤ 1 := by
    exact_mod_cast (ArithmeticFunction.abs_moebius_le_one (n := k))
  have hml : |(((μ l : ℤ) : ℝ))| ≤ 1 := by
    exact_mod_cast (ArithmeticFunction.abs_moebius_le_one (n := l))
  have hkR : 0 < (k : ℝ) := by exact_mod_cast hk
  have hlR : 0 < (l : ℝ) := by exact_mod_cast hl
  rw [r15MuPairWeight, abs_div, abs_mul, abs_of_pos (mul_pos hkR hlR)]
  apply (div_le_div_iff_of_pos_right (mul_pos hkR hlR)).2
  calc
    |((μ k : ℤ) : ℝ)| * |((μ l : ℤ) : ℝ)| ≤ 1 * 1 :=
      mul_le_mul hmk hml (abs_nonneg _) zero_le_one
    _ = 1 := one_mul 1

/-- The coefficient-weighted endpoint error from R15ah is bounded by the manuscript's
divisor-pair sum. -/
theorem r15WeightedBlockErrorBound_le (N q : ℕ) (σ : ℝ)
    (hq : 0 < q) (hσ0 : 1 / 2 < σ) :
    r15WeightedBlockErrorBound N q σ ≤
      4 * (((N / q : ℕ) : ℝ) ^ σ) * r15WeightedConstant σ *
        r15DivisorPairSum q := by
  have hσ : 0 ≤ σ := by linarith
  have hC : 0 ≤ r15WeightedConstant σ := r15WeightedConstant_nonneg σ
  have hquot : N / (q + 1) ≤ N / q :=
    Nat.div_le_div_left (Nat.le_succ q) hq
  have hpow : (((N / (q + 1) : ℕ) : ℝ) ^ σ) ≤
      (((N / q : ℕ) : ℝ) ^ σ) :=
    Real.rpow_le_rpow (by positivity) (by exact_mod_cast hquot) hσ
  unfold r15WeightedBlockErrorBound r15DivisorPairSum
  rw [Finset.mul_sum]
  apply Finset.sum_le_sum
  intro k hk
  rw [Finset.mul_sum]
  apply Finset.sum_le_sum
  intro l hl
  have hkpos : 0 < k := (Finset.mem_Icc.mp hk).1
  have hlpos : 0 < l := (Finset.mem_Icc.mp hl).1
  have hw := abs_r15MuPairWeight_le k l hkpos hlpos
  have ht : 0 ≤ ((k * l).divisors.card : ℝ) := by positivity
  have hCt : 0 ≤ r15WeightedConstant σ * ((k * l).divisors.card : ℝ) :=
    mul_nonneg hC ht
  have hE : r15EndpointErrorBound (k * l) N q σ ≤
      4 * (((N / q : ℕ) : ℝ) ^ σ) * r15WeightedConstant σ *
        ((k * l).divisors.card : ℝ) := by
    unfold r15EndpointErrorBound
    calc
      2 * (((N / q : ℕ) : ℝ) ^ σ) *
            (r15WeightedConstant σ * ((k * l).divisors.card : ℝ)) +
          2 * (((N / (q + 1) : ℕ) : ℝ) ^ σ) *
            (r15WeightedConstant σ * ((k * l).divisors.card : ℝ)) ≤
        2 * (((N / q : ℕ) : ℝ) ^ σ) *
            (r15WeightedConstant σ * ((k * l).divisors.card : ℝ)) +
          2 * (((N / q : ℕ) : ℝ) ^ σ) *
            (r15WeightedConstant σ * ((k * l).divisors.card : ℝ)) := by
          exact add_le_add (le_refl _)
            (mul_le_mul_of_nonneg_right
              (mul_le_mul_of_nonneg_left hpow (by norm_num)) hCt)
      _ = 4 * (((N / q : ℕ) : ℝ) ^ σ) * r15WeightedConstant σ *
          ((k * l).divisors.card : ℝ) := by ring
  have hE0 : 0 ≤ r15EndpointErrorBound (k * l) N q σ := by
    unfold r15EndpointErrorBound
    positivity
  calc
    |r15MuPairWeight k l| * r15EndpointErrorBound (k * l) N q σ ≤
        (1 / ((k : ℝ) * (l : ℝ))) *
          r15EndpointErrorBound (k * l) N q σ :=
      mul_le_mul_of_nonneg_right hw hE0
    _ ≤ (1 / ((k : ℝ) * (l : ℝ))) *
        (4 * (((N / q : ℕ) : ℝ) ^ σ) * r15WeightedConstant σ *
          ((k * l).divisors.card : ℝ)) := by
      exact mul_le_mul_of_nonneg_left hE (by positivity)
    _ = 4 * (((N / q : ℕ) : ℝ) ^ σ) * r15WeightedConstant σ *
        (((k * l).divisors.card : ℝ) / ((k : ℝ) * (l : ℝ))) := by
      ring

/-- Simplified one-block estimate in the form used before summing over `q`. -/
theorem r15_block_mean_error_simplified (N q : ℕ) (σ : ℝ)
    (hq : 0 < q) (hσ0 : 1 / 2 < σ) (hσ1 : σ ≤ 1) :
    |r15Block N q -
        (((N / q : ℕ) : ℝ) - ((N / (q + 1) : ℕ) : ℝ)) * r15C0 * r15A q| ≤
      4 * (((N / q : ℕ) : ℝ) ^ σ) * r15WeightedConstant σ *
        r15DivisorPairSum q := by
  exact (r15_block_mean_error N q σ hq hσ0 hσ1).trans
    (r15WeightedBlockErrorBound_le N q σ hq hσ0)

end RH


==> anc/Rhlean/Targets_R15aj.lean <==
import Rhlean.Verified_R15ai
import Mathlib.Data.Finset.NatDivisors

open Finset
open scoped Pointwise

namespace RH

noncomputable def r15DivisorHarmonic (q : ℕ) : ℝ :=
  ∑ k ∈ Finset.Icc 1 q, (k.divisors.card : ℝ) / (k : ℝ)

theorem card_divisors_mul_le (k l : ℕ) :
    (k * l).divisors.card ≤ k.divisors.card * l.divisors.card := by
  rw [Nat.divisors_mul]
  exact Finset.card_mul_le

theorem r15DivisorPairSum_le_sq (q : ℕ) :
    r15DivisorPairSum q ≤ (r15DivisorHarmonic q) ^ 2 := by
  unfold r15DivisorPairSum r15DivisorHarmonic
  rw [pow_two, Finset.sum_mul]
  simp_rw [Finset.mul_sum]
  apply Finset.sum_le_sum
  intro k hk
  apply Finset.sum_le_sum
  intro l hl
  have hkpos : 0 < k := (Finset.mem_Icc.mp hk).1
  have hlpos : 0 < l := (Finset.mem_Icc.mp hl).1
  have hden : 0 < (k : ℝ) * (l : ℝ) := by positivity
  have hcard : ((k * l).divisors.card : ℝ) ≤
      (k.divisors.card : ℝ) * (l.divisors.card : ℝ) := by
    exact_mod_cast card_divisors_mul_le k l
  rw [div_mul_div_comm]
  exact (div_le_div_iff_of_pos_right hden).2 hcard

/-- R15ai with the two-dimensional divisor weight factored into a square. -/
theorem r15_block_mean_error_divisor_sq (N q : ℕ) (σ : ℝ)
    (hq : 0 < q) (hσ0 : 1 / 2 < σ) (hσ1 : σ ≤ 1) :
    |r15Block N q -
        (((N / q : ℕ) : ℝ) - ((N / (q + 1) : ℕ) : ℝ)) * r15C0 * r15A q| ≤
      4 * (((N / q : ℕ) : ℝ) ^ σ) * r15WeightedConstant σ *
        (r15DivisorHarmonic q) ^ 2 := by
  have hscalar : 0 ≤
      4 * (((N / q : ℕ) : ℝ) ^ σ) * r15WeightedConstant σ := by
    exact mul_nonneg (by positivity) (r15WeightedConstant_nonneg σ)
  exact (r15_block_mean_error_simplified N q σ hq hσ0 hσ1).trans
    (mul_le_mul_of_nonneg_left (r15DivisorPairSum_le_sq q) hscalar)

end RH


==> anc/Rhlean/Targets_R15ak.lean <==
import Rhlean.Verified_R15aj

open Finset

namespace RH

noncomputable def r15Harmonic (q : ℕ) : ℝ :=
  ∑ n ∈ Finset.Icc 1 q, 1 / (n : ℝ)

theorem r15DivisorHarmonic_reindex (q : ℕ) :
    r15DivisorHarmonic q =
      ∑ d ∈ Finset.Icc 1 q, ∑ e ∈ Finset.Icc 1 (q / d),
        (1 / (d : ℝ)) * (1 / (e : ℝ)) := by
  unfold r15DivisorHarmonic
  calc
    (∑ n ∈ Finset.Icc 1 q, (n.divisors.card : ℝ) / (n : ℝ)) =
        ∑ n ∈ Finset.Icc 1 q, ∑ d ∈ n.divisors, 1 / (n : ℝ) := by
      apply Finset.sum_congr rfl
      intro n hn
      simp [div_eq_mul_inv]
    _ = ∑ d ∈ Finset.Icc 1 q, ∑ e ∈ Finset.Icc 1 (q / d),
        1 / ((d * e : ℕ) : ℝ) :=
      sum_divisor_reindex q (fun _ n => 1 / (n : ℝ))
    _ = ∑ d ∈ Finset.Icc 1 q, ∑ e ∈ Finset.Icc 1 (q / d),
        (1 / (d : ℝ)) * (1 / (e : ℝ)) := by
      apply Finset.sum_congr rfl
      intro d hd
      apply Finset.sum_congr rfl
      intro e he
      push_cast
      rw [one_div, one_div, one_div, mul_inv_rev]
      ring

theorem r15DivisorHarmonic_le_harmonic_sq (q : ℕ) :
    r15DivisorHarmonic q ≤ (r15Harmonic q) ^ 2 := by
  rw [r15DivisorHarmonic_reindex]
  calc
    (∑ d ∈ Finset.Icc 1 q, ∑ e ∈ Finset.Icc 1 (q / d),
        (1 / (d : ℝ)) * (1 / (e : ℝ))) ≤
      ∑ d ∈ Finset.Icc 1 q, ∑ e ∈ Finset.Icc 1 q,
        (1 / (d : ℝ)) * (1 / (e : ℝ)) := by
      apply Finset.sum_le_sum
      intro d hd
      apply Finset.sum_le_sum_of_subset_of_nonneg
      · intro e he
        have heI := Finset.mem_Icc.mp he
        exact Finset.mem_Icc.mpr ⟨heI.1, heI.2.trans (Nat.div_le_self q d)⟩
      · intro e he hnot
        positivity
    _ = (r15Harmonic q) ^ 2 := by
      unfold r15Harmonic
      rw [pow_two, Finset.sum_mul]
      simp_rw [Finset.mul_sum]

/-- The one-block analytic error is bounded by the fourth power of the ordinary harmonic
sum, before replacing that sum by `1+log q`. -/
theorem r15_block_mean_error_harmonic_fourth (N q : ℕ) (σ : ℝ)
    (hq : 0 < q) (hσ0 : 1 / 2 < σ) (hσ1 : σ ≤ 1) :
    |r15Block N q -
        (((N / q : ℕ) : ℝ) - ((N / (q + 1) : ℕ) : ℝ)) * r15C0 * r15A q| ≤
      4 * (((N / q : ℕ) : ℝ) ^ σ) * r15WeightedConstant σ *
        (r15Harmonic q) ^ 4 := by
  have hD : 0 ≤ r15DivisorHarmonic q := by
    unfold r15DivisorHarmonic
    apply Finset.sum_nonneg
    intro n hn
    positivity
  have hDH := r15DivisorHarmonic_le_harmonic_sq q
  have hprod : 0 ≤
      ((r15Harmonic q) ^ 2 - r15DivisorHarmonic q) *
        ((r15Harmonic q) ^ 2 + r15DivisorHarmonic q) :=
    mul_nonneg (sub_nonneg.mpr hDH) (add_nonneg (sq_nonneg _) hD)
  have hsq : (r15DivisorHarmonic q) ^ 2 ≤ (r15Harmonic q) ^ 4 := by
    nlinarith
  have hscalar : 0 ≤
      4 * (((N / q : ℕ) : ℝ) ^ σ) * r15WeightedConstant σ :=
    mul_nonneg (by positivity) (r15WeightedConstant_nonneg σ)
  exact (r15_block_mean_error_divisor_sq N q σ hq hσ0 hσ1).trans
    (mul_le_mul_of_nonneg_left hsq hscalar)

end RH


==> anc/Rhlean/Targets_R15al.lean <==
import Rhlean.Verified_R15ak
import Mathlib.NumberTheory.Harmonic.Bounds

open Finset

namespace RH

theorem r15Harmonic_eq_harmonic (q : ℕ) :
    r15Harmonic q = (harmonic q : ℝ) := by
  unfold r15Harmonic
  rw [harmonic_eq_sum_Icc]
  simp [Rat.cast_sum, Rat.cast_inv, Rat.cast_natCast, one_div]

theorem r15Harmonic_le_one_add_log (q : ℕ) :
    r15Harmonic q ≤ 1 + Real.log q := by
  rw [r15Harmonic_eq_harmonic]
  exact harmonic_le_one_add_log q

/-- The one-block analytic error in the logarithmic form used in the manuscript. -/
theorem r15_block_mean_error_log_fourth (N q : ℕ) (σ : ℝ)
    (hq : 0 < q) (hσ0 : 1 / 2 < σ) (hσ1 : σ ≤ 1) :
    |r15Block N q -
        (((N / q : ℕ) : ℝ) - ((N / (q + 1) : ℕ) : ℝ)) * r15C0 * r15A q| ≤
      4 * (((N / q : ℕ) : ℝ) ^ σ) * r15WeightedConstant σ *
        (1 + Real.log q) ^ 4 := by
  have hH0 : 0 ≤ r15Harmonic q := by
    unfold r15Harmonic
    apply Finset.sum_nonneg
    intro n hn
    positivity
  have hH := r15Harmonic_le_one_add_log q
  have hpow : (r15Harmonic q) ^ 4 ≤ (1 + Real.log q) ^ 4 :=
    pow_le_pow_left₀ hH0 hH 4
  have hscalar : 0 ≤
      4 * (((N / q : ℕ) : ℝ) ^ σ) * r15WeightedConstant σ :=
    mul_nonneg (by positivity) (r15WeightedConstant_nonneg σ)
  exact (r15_block_mean_error_harmonic_fourth N q σ hq hσ0 hσ1).trans
    (mul_le_mul_of_nonneg_left hpow hscalar)

end RH


==> anc/Rhlean/Targets_R15am.lean <==
import Rhlean.Verified_R15al

open Finset

namespace RH

noncomputable def r15SmallBlocks (N Q : ℕ) : ℝ :=
  ∑ q ∈ Finset.Icc 1 Q, r15Block N q

noncomputable def r15FloorMain (N Q : ℕ) : ℝ :=
  ∑ q ∈ Finset.Icc 1 Q,
    (((N / q : ℕ) : ℝ) - ((N / (q + 1) : ℕ) : ℝ)) * r15C0 * r15A q

noncomputable def r15SmallAnalyticBound (N Q : ℕ) (σ : ℝ) : ℝ :=
  ∑ q ∈ Finset.Icc 1 Q,
    4 * (((N / q : ℕ) : ℝ) ^ σ) * r15WeightedConstant σ *
      (1 + Real.log q) ^ 4

/-- Summing the certified logarithmic error over the first `Q` quotient blocks. -/
theorem r15_small_blocks_mean_error (N Q : ℕ) (σ : ℝ)
    (hσ0 : 1 / 2 < σ) (hσ1 : σ ≤ 1) :
    |r15SmallBlocks N Q - r15FloorMain N Q| ≤
      r15SmallAnalyticBound N Q σ := by
  unfold r15SmallBlocks r15FloorMain r15SmallAnalyticBound
  calc
    |(∑ q ∈ Finset.Icc 1 Q, r15Block N q) -
        ∑ q ∈ Finset.Icc 1 Q,
          (((N / q : ℕ) : ℝ) - ((N / (q + 1) : ℕ) : ℝ)) * r15C0 * r15A q| =
      |∑ q ∈ Finset.Icc 1 Q,
        (r15Block N q -
          (((N / q : ℕ) : ℝ) - ((N / (q + 1) : ℕ) : ℝ)) * r15C0 * r15A q)| := by
        congr 1
        rw [← Finset.sum_sub_distrib]
    _ ≤ ∑ q ∈ Finset.Icc 1 Q,
        |r15Block N q -
          (((N / q : ℕ) : ℝ) - ((N / (q + 1) : ℕ) : ℝ)) * r15C0 * r15A q| :=
      Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ q ∈ Finset.Icc 1 Q,
        4 * (((N / q : ℕ) : ℝ) ^ σ) * r15WeightedConstant σ *
          (1 + Real.log q) ^ 4 := by
      apply Finset.sum_le_sum
      intro q hq
      exact r15_block_mean_error_log_fourth N q σ
        (Finset.mem_Icc.mp hq).1 hσ0 hσ1

end RH


==> anc/Rhlean/Targets_R15an.lean <==
import Rhlean.Verified_R15am
import Mathlib.Data.Nat.Cast.Order.Field

open Finset

namespace RH

noncomputable def r15PowerSum (Q : ℕ) (σ : ℝ) : ℝ :=
  ∑ q ∈ Finset.Icc 1 Q, 1 / (q : ℝ) ^ σ

/-- Factor the small-block analytic error into the manuscript's `N^σ`, logarithmic, and
one-dimensional power-sum factors. -/
theorem r15SmallAnalyticBound_le_factored (N Q : ℕ) (σ : ℝ)
    (hσ0 : 0 ≤ σ) :
    r15SmallAnalyticBound N Q σ ≤
      4 * (N : ℝ) ^ σ * r15WeightedConstant σ *
        (1 + Real.log Q) ^ 4 * r15PowerSum Q σ := by
  unfold r15SmallAnalyticBound r15PowerSum
  rw [Finset.mul_sum]
  apply Finset.sum_le_sum
  intro q hq
  have hqI := Finset.mem_Icc.mp hq
  have hqR : 0 < (q : ℝ) := by exact_mod_cast hqI.1
  have hQR : 0 < (Q : ℝ) := by
    exact_mod_cast (lt_of_lt_of_le (by omega : 0 < q) hqI.2)
  have hfloor : ((N / q : ℕ) : ℝ) ≤ (N : ℝ) / (q : ℝ) := Nat.cast_div_le
  have hfloorpow : (((N / q : ℕ) : ℝ) ^ σ) ≤
      ((N : ℝ) / (q : ℝ)) ^ σ :=
    Real.rpow_le_rpow (by positivity) hfloor hσ0
  have hlog : Real.log (q : ℝ) ≤ Real.log (Q : ℝ) :=
    Real.strictMonoOn_log.monotoneOn hqR hQR (by exact_mod_cast hqI.2)
  have hlog0 : 0 ≤ 1 + Real.log (q : ℝ) :=
    add_nonneg zero_le_one (Real.log_nonneg (by exact_mod_cast hqI.1))
  have hlogpow : (1 + Real.log (q : ℝ)) ^ 4 ≤
      (1 + Real.log (Q : ℝ)) ^ 4 :=
    pow_le_pow_left₀ hlog0 (by linarith) 4
  have hC : 0 ≤ r15WeightedConstant σ := r15WeightedConstant_nonneg σ
  have hcoeff : 0 ≤
      4 * (((N : ℝ) / (q : ℝ)) ^ σ) * r15WeightedConstant σ :=
    mul_nonneg (mul_nonneg (by norm_num) (Real.rpow_nonneg (by positivity) σ)) hC
  calc
    4 * (((N / q : ℕ) : ℝ) ^ σ) * r15WeightedConstant σ *
        (1 + Real.log q) ^ 4 ≤
      4 * (((N : ℝ) / (q : ℝ)) ^ σ) * r15WeightedConstant σ *
        (1 + Real.log q) ^ 4 := by
          exact mul_le_mul_of_nonneg_right
            (mul_le_mul_of_nonneg_right
              (mul_le_mul_of_nonneg_left hfloorpow (by norm_num)) hC)
            (by positivity)
    _ ≤ 4 * (((N : ℝ) / (q : ℝ)) ^ σ) * r15WeightedConstant σ *
        (1 + Real.log Q) ^ 4 := by
          exact mul_le_mul_of_nonneg_left hlogpow hcoeff
    _ = (4 * (N : ℝ) ^ σ * r15WeightedConstant σ *
        (1 + Real.log Q) ^ 4) * (1 / (q : ℝ) ^ σ) := by
          rw [Real.div_rpow (by positivity) (by positivity)]
          ring

/-- The first `Q` blocks with the analytic error in factored form. -/
theorem r15_small_blocks_mean_error_factored (N Q : ℕ) (σ : ℝ)
    (hσ0 : 1 / 2 < σ) (hσ1 : σ ≤ 1) :
    |r15SmallBlocks N Q - r15FloorMain N Q| ≤
      4 * (N : ℝ) ^ σ * r15WeightedConstant σ *
        (1 + Real.log Q) ^ 4 * r15PowerSum Q σ := by
  exact (r15_small_blocks_mean_error N Q σ hσ0 hσ1).trans
    (r15SmallAnalyticBound_le_factored N Q σ (by linarith))

end RH


==> anc/Rhlean/Targets_R15ao.lean <==
import Rhlean.Verified_R15an
import Mathlib.Analysis.SumIntegralComparisons
import Mathlib.Analysis.SpecialFunctions.Integrals.Basic

open Finset Set

namespace RH

theorem r15PowerSum_le_integral_bound (Q : ℕ) (σ : ℝ)
    (hQ : 1 ≤ Q) (hσ0 : 0 ≤ σ) (hσ1 : σ < 1) :
    r15PowerSum Q σ ≤
      1 + (((Q : ℝ) ^ (1 - σ) - 1) / (1 - σ)) := by
  have hsum : r15PowerSum Q σ =
      1 + ∑ i ∈ Finset.Ico 1 Q, (((i + 1 : ℕ) : ℝ) ^ (-σ)) := by
    have hterm (n : ℕ) : 1 / (n : ℝ) ^ σ = (n : ℝ) ^ (-σ) := by
      rw [Real.rpow_neg (Nat.cast_nonneg n), one_div]
    have hset : Finset.Ioc 1 Q = Finset.Ico 2 (Q + 1) := by
      ext n
      simp only [Finset.mem_Ioc, Finset.mem_Ico]
      omega
    unfold r15PowerSum
    simp_rw [hterm]
    rw [Finset.Icc_eq_cons_Ioc hQ]
    simp only [Finset.sum_cons, Nat.cast_one, Real.one_rpow]
    congr 1
    rw [hset]
    symm
    simpa [add_comm, Nat.cast_add] using
      (Finset.sum_Ico_add (fun n : ℕ => (n : ℝ) ^ (-σ)) 1 Q 1)
  have hanti : AntitoneOn (fun x : ℝ => x ^ (-σ))
      (Set.Icc (((1 : ℕ) : ℝ)) ((Q : ℕ) : ℝ)) := by
    apply (Real.antitoneOn_rpow_Ioi_of_exponent_nonpos (by linarith)).mono
    intro x hx
    exact lt_of_lt_of_le (by norm_num : (0 : ℝ) < ((1 : ℕ) : ℝ)) hx.1
  have hint := AntitoneOn.sum_le_integral_Ico
    (f := fun x : ℝ => x ^ (-σ)) hQ hanti
  rw [hsum]
  calc
    1 + ∑ i ∈ Finset.Ico 1 Q, (((i + 1 : ℕ) : ℝ) ^ (-σ)) ≤
        1 + ∫ x in (1 : ℝ)..(Q : ℝ), x ^ (-σ) :=
      by simpa [add_comm] using add_le_add_left hint 1
    _ = 1 + (((Q : ℝ) ^ (1 - σ) - 1) / (1 - σ)) := by
      rw [integral_rpow (Or.inl (by linarith : -1 < -σ))]
      have hexp : -σ + 1 = 1 - σ := by ring
      rw [hexp, Real.one_rpow]

theorem r15PowerSum_le_rpow_div (Q : ℕ) (σ : ℝ)
    (hQ : 1 ≤ Q) (hσ0 : 0 ≤ σ) (hσ1 : σ < 1) :
    r15PowerSum Q σ ≤ (Q : ℝ) ^ (1 - σ) / (1 - σ) := by
  refine (r15PowerSum_le_integral_bound Q σ hQ hσ0 hσ1).trans ?_
  have ha : 0 < 1 - σ := by linarith
  rw [le_div_iff₀ ha]
  rw [add_mul, div_mul_cancel₀ _ ha.ne']
  nlinarith

/-- The analytic small-block error in the final `N^σ Q^(1-σ) log^4 Q` form. -/
theorem r15_small_blocks_mean_error_power (N Q : ℕ) (σ : ℝ)
    (hQ : 1 ≤ Q) (hσ0 : 1 / 2 < σ) (hσ1 : σ < 1) :
    |r15SmallBlocks N Q - r15FloorMain N Q| ≤
      4 * (N : ℝ) ^ σ * r15WeightedConstant σ *
        (1 + Real.log Q) ^ 4 * ((Q : ℝ) ^ (1 - σ) / (1 - σ)) := by
  have hbase : 0 ≤ 1 + Real.log (Q : ℝ) :=
    add_nonneg zero_le_one (Real.log_nonneg (by exact_mod_cast hQ))
  have hscalar : 0 ≤
      4 * (N : ℝ) ^ σ * r15WeightedConstant σ *
        (1 + Real.log Q) ^ 4 := by
    have hleft : 0 ≤ 4 * (N : ℝ) ^ σ * r15WeightedConstant σ :=
      mul_nonneg
        (mul_nonneg (by norm_num) (Real.rpow_nonneg (Nat.cast_nonneg N) σ))
        (r15WeightedConstant_nonneg σ)
    exact mul_nonneg hleft (pow_nonneg hbase 4)
  exact (r15_small_blocks_mean_error_factored N Q σ hσ0 hσ1.le).trans
    (mul_le_mul_of_nonneg_left
      (r15PowerSum_le_rpow_div Q σ hQ (by linarith) hσ1) hscalar)

end RH


==> anc/Rhlean/Targets_R15ap.lean <==
import Rhlean.Verified_R15ao

open ArithmeticFunction Finset
open scoped ArithmeticFunction.Moebius

namespace RH

theorem r15RemovalFactor_mem_Ioc (p : ℕ) (hp : p.Prime) :
    0 < r15RemovalFactor p ∧ r15RemovalFactor p ≤ 1 := by
  have hpR : 2 ≤ (p : ℝ) := by exact_mod_cast hp.two_le
  have hp2 : 1 ≤ (p : ℝ) ^ 2 := by
    nlinarith [sq_nonneg ((p : ℝ) - 1)]
  have hnum : 0 < (p : ℝ) ^ 3 := by positivity
  have hden : 0 < (p : ℝ) ^ 3 + (p : ℝ) ^ 2 - 1 := by linarith
  unfold r15RemovalFactor
  exact ⟨div_pos hnum hden, (div_le_one hden).2 (by linarith)⟩

theorem r15R_mem_Ioc (r : ℕ) : 0 < r15R r ∧ r15R r ≤ 1 := by
  unfold r15R
  constructor
  · apply Finset.prod_pos
    intro p hp
    exact (r15RemovalFactor_mem_Ioc p (Nat.prime_of_mem_primeFactors hp)).1
  · apply Finset.prod_le_one
    · intro p hp
      exact (r15RemovalFactor_mem_Ioc p (Nat.prime_of_mem_primeFactors hp)).1.le
    · intro p hp
      exact (r15RemovalFactor_mem_Ioc p (Nat.prime_of_mem_primeFactors hp)).2

theorem abs_r15A_le_harmonic_sq (q : ℕ) :
    |r15A q| ≤ (r15Harmonic q) ^ 2 := by
  unfold r15A
  calc
    |∑ k ∈ Finset.Icc 1 q, ∑ l ∈ Finset.Icc 1 q,
        r15MuPairWeight k l * r15R (k * l)| ≤
      ∑ k ∈ Finset.Icc 1 q,
        |∑ l ∈ Finset.Icc 1 q, r15MuPairWeight k l * r15R (k * l)| :=
      Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ k ∈ Finset.Icc 1 q, ∑ l ∈ Finset.Icc 1 q,
        |r15MuPairWeight k l * r15R (k * l)| := by
      apply Finset.sum_le_sum
      intro k hk
      exact Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ k ∈ Finset.Icc 1 q, ∑ l ∈ Finset.Icc 1 q,
        1 / ((k : ℝ) * (l : ℝ)) := by
      apply Finset.sum_le_sum
      intro k hk
      apply Finset.sum_le_sum
      intro l hl
      have hkpos : 0 < k := (Finset.mem_Icc.mp hk).1
      have hlpos : 0 < l := (Finset.mem_Icc.mp hl).1
      have hw := abs_r15MuPairWeight_le k l hkpos hlpos
      have hR := r15R_mem_Ioc (k * l)
      rw [abs_mul, abs_of_pos hR.1]
      calc
        |r15MuPairWeight k l| * r15R (k * l) ≤
            (1 / ((k : ℝ) * (l : ℝ))) * 1 :=
          mul_le_mul hw hR.2 hR.1.le (by positivity)
        _ = 1 / ((k : ℝ) * (l : ℝ)) := mul_one _
    _ = (r15Harmonic q) ^ 2 := by
      unfold r15Harmonic
      rw [pow_two, Finset.sum_mul]
      simp_rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro k hk
      apply Finset.sum_congr rfl
      intro l hl
      ring

theorem r15_floor_length_error (N q : ℕ) (hq : 0 < q) :
    |(((N / q : ℕ) : ℝ) - ((N / (q + 1) : ℕ) : ℝ)) -
        (N : ℝ) / ((q : ℝ) * ((q + 1 : ℕ) : ℝ))| ≤ 2 := by
  have hqR : (q : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hq)
  have hq1R : ((q + 1 : ℕ) : ℝ) ≠ 0 := by positivity
  have hreal : (N : ℝ) / (q : ℝ) - (N : ℝ) / ((q + 1 : ℕ) : ℝ) =
      (N : ℝ) / ((q : ℝ) * ((q + 1 : ℕ) : ℝ)) := by
    field_simp
    push_cast
    ring
  have h1 := nat_div_real_error_abs_le_one N q hq
  have h2 := nat_div_real_error_abs_le_one N (q + 1) (Nat.succ_pos q)
  calc
    |(((N / q : ℕ) : ℝ) - ((N / (q + 1) : ℕ) : ℝ)) -
        (N : ℝ) / ((q : ℝ) * ((q + 1 : ℕ) : ℝ))| =
      |(((N / q : ℕ) : ℝ) - (N : ℝ) / (q : ℝ)) -
        (((N / (q + 1) : ℕ) : ℝ) - (N : ℝ) / ((q + 1 : ℕ) : ℝ))| := by
      rw [← hreal]
      congr 1
      ring
    _ ≤ |((N / q : ℕ) : ℝ) - (N : ℝ) / (q : ℝ)| +
        |((N / (q + 1) : ℕ) : ℝ) - (N : ℝ) / ((q + 1 : ℕ) : ℝ)| :=
      abs_sub _ _
    _ ≤ 2 := by linarith

/-- Per-block error caused by replacing the difference of floors by `N/[q(q+1)]`. -/
theorem r15_floor_main_block_error (N q : ℕ) (hq : 0 < q) :
    |((((N / q : ℕ) : ℝ) - ((N / (q + 1) : ℕ) : ℝ)) * r15C0 * r15A q) -
        ((N : ℝ) / ((q : ℝ) * ((q + 1 : ℕ) : ℝ))) * r15C0 * r15A q| ≤
      2 * |r15C0| * (r15Harmonic q) ^ 2 := by
  have hfloor := r15_floor_length_error N q hq
  have hA := abs_r15A_le_harmonic_sq q
  rw [show
      ((((N / q : ℕ) : ℝ) - ((N / (q + 1) : ℕ) : ℝ)) * r15C0 * r15A q) -
          ((N : ℝ) / ((q : ℝ) * ((q + 1 : ℕ) : ℝ))) * r15C0 * r15A q =
        ((((N / q : ℕ) : ℝ) - ((N / (q + 1) : ℕ) : ℝ)) -
          (N : ℝ) / ((q : ℝ) * ((q + 1 : ℕ) : ℝ))) * r15C0 * r15A q by ring]
  rw [abs_mul, abs_mul]
  calc
    |(((N / q : ℕ) : ℝ) - ((N / (q + 1) : ℕ) : ℝ)) -
          (N : ℝ) / ((q : ℝ) * ((q + 1 : ℕ) : ℝ))| * |r15C0| * |r15A q| ≤
        (2 * |r15C0|) * |r15A q| := by
      exact mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_right hfloor (abs_nonneg _)) (abs_nonneg _)
    _ ≤ (2 * |r15C0|) * (r15Harmonic q) ^ 2 :=
      mul_le_mul_of_nonneg_left hA (mul_nonneg (by norm_num) (abs_nonneg _))
    _ = 2 * |r15C0| * (r15Harmonic q) ^ 2 := rfl

end RH


==> anc/Rhlean/Targets_R15aq.lean <==
import Rhlean.Verified_R15ap

open Finset

namespace RH

noncomputable def r15RealMain (N Q : ℕ) : ℝ :=
  ∑ q ∈ Finset.Icc 1 Q,
    ((N : ℝ) / ((q : ℝ) * ((q + 1 : ℕ) : ℝ))) * r15C0 * r15A q

theorem r15_floor_main_error_sum (N Q : ℕ) (hQ : 1 ≤ Q) :
    |r15FloorMain N Q - r15RealMain N Q| ≤
      2 * |r15C0| * (Q : ℝ) * (1 + Real.log Q) ^ 2 := by
  unfold r15FloorMain r15RealMain
  calc
    |(∑ q ∈ Finset.Icc 1 Q,
          (((N / q : ℕ) : ℝ) - ((N / (q + 1) : ℕ) : ℝ)) * r15C0 * r15A q) -
        ∑ q ∈ Finset.Icc 1 Q,
          ((N : ℝ) / ((q : ℝ) * ((q + 1 : ℕ) : ℝ))) * r15C0 * r15A q| =
      |∑ q ∈ Finset.Icc 1 Q,
        ((((N / q : ℕ) : ℝ) - ((N / (q + 1) : ℕ) : ℝ)) * r15C0 * r15A q -
          ((N : ℝ) / ((q : ℝ) * ((q + 1 : ℕ) : ℝ))) * r15C0 * r15A q)| := by
        rw [Finset.sum_sub_distrib]
    _ ≤ ∑ q ∈ Finset.Icc 1 Q,
        |((((N / q : ℕ) : ℝ) - ((N / (q + 1) : ℕ) : ℝ)) * r15C0 * r15A q -
          ((N : ℝ) / ((q : ℝ) * ((q + 1 : ℕ) : ℝ))) * r15C0 * r15A q)| :=
      Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ _q ∈ Finset.Icc 1 Q,
        2 * |r15C0| * (1 + Real.log Q) ^ 2 := by
      apply Finset.sum_le_sum
      intro q hq
      have hqI := Finset.mem_Icc.mp hq
      have hb := r15_floor_main_block_error N q hqI.1
      have hH0 : 0 ≤ r15Harmonic q := by
        unfold r15Harmonic
        positivity
      have hH := r15Harmonic_le_one_add_log q
      have hQpos : (0 : ℝ) < Q := by exact_mod_cast (lt_of_lt_of_le Nat.zero_lt_one hQ)
      have hqpos : (0 : ℝ) < q := by exact_mod_cast hqI.1
      have hlog : Real.log q ≤ Real.log Q :=
        Real.strictMonoOn_log.monotoneOn hqpos hQpos (by exact_mod_cast hqI.2)
      have hbase : 1 + Real.log q ≤ 1 + Real.log Q := by linarith
      have hsq : (r15Harmonic q) ^ 2 ≤ (1 + Real.log Q) ^ 2 :=
        pow_le_pow_left₀ hH0 (hH.trans hbase) 2
      exact hb.trans (mul_le_mul_of_nonneg_left hsq
        (mul_nonneg (by norm_num) (abs_nonneg _)))
    _ = 2 * |r15C0| * (Q : ℝ) * (1 + Real.log Q) ^ 2 := by
      have hcard : (Finset.Icc 1 Q).card = Q := by simp [Nat.card_Icc]
      rw [Finset.sum_const, hcard, nsmul_eq_mul]
      ring

/-- Complete first-`Q` block estimate, including both analytic and floor-length errors. -/
theorem r15_small_blocks_real_main_error (N Q : ℕ) (σ : ℝ)
    (hQ : 1 ≤ Q) (hσ0 : 1 / 2 < σ) (hσ1 : σ < 1) :
    |r15SmallBlocks N Q - r15RealMain N Q| ≤
      4 * (N : ℝ) ^ σ * r15WeightedConstant σ *
          (1 + Real.log Q) ^ 4 * ((Q : ℝ) ^ (1 - σ) / (1 - σ)) +
        2 * |r15C0| * (Q : ℝ) * (1 + Real.log Q) ^ 2 := by
  have ha := r15_small_blocks_mean_error_power N Q σ hQ hσ0 hσ1
  have hf := r15_floor_main_error_sum N Q hQ
  calc
    |r15SmallBlocks N Q - r15RealMain N Q| =
        |(r15SmallBlocks N Q - r15FloorMain N Q) +
          (r15FloorMain N Q - r15RealMain N Q)| := by ring_nf
    _ ≤ |r15SmallBlocks N Q - r15FloorMain N Q| +
        |r15FloorMain N Q - r15RealMain N Q| := abs_add_le _ _
    _ ≤ 4 * (N : ℝ) ^ σ * r15WeightedConstant σ *
          (1 + Real.log Q) ^ 4 * ((Q : ℝ) ^ (1 - σ) / (1 - σ)) +
        2 * |r15C0| * (Q : ℝ) * (1 + Real.log Q) ^ 2 :=
      add_le_add ha hf

end RH


==> anc/Rhlean/Targets_R15ar.lean <==
import Rhlean.Verified_R15aq

open Finset

namespace RH

/-- The first `Q` terms of the constant series in the R15 manuscript. -/
noncomputable def r15PartialConstant (Q : ℕ) : ℝ :=
  r15C0 * ∑ q ∈ Finset.Icc 1 Q,
    r15A q / ((q : ℝ) * ((q + 1 : ℕ) : ℝ))

theorem r15RealMain_eq (N Q : ℕ) :
    r15RealMain N Q = (N : ℝ) * r15PartialConstant Q := by
  unfold r15RealMain r15PartialConstant
  rw [← mul_assoc, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro q hq
  ring

/-- First-`Q` block estimate in the manuscript's partial-constant normalization. -/
theorem r15_small_blocks_partial_constant_error (N Q : ℕ) (σ : ℝ)
    (hQ : 1 ≤ Q) (hσ0 : 1 / 2 < σ) (hσ1 : σ < 1) :
    |r15SmallBlocks N Q - (N : ℝ) * r15PartialConstant Q| ≤
      4 * (N : ℝ) ^ σ * r15WeightedConstant σ *
          (1 + Real.log Q) ^ 4 * ((Q : ℝ) ^ (1 - σ) / (1 - σ)) +
        2 * |r15C0| * (Q : ℝ) * (1 + Real.log Q) ^ 2 := by
  rw [← r15RealMain_eq]
  exact r15_small_blocks_real_main_error N Q σ hQ hσ0 hσ1

end RH


==> anc/Rhlean/Targets_R15as.lean <==
import Rhlean.Verified_R15ar

open ArithmeticFunction Finset
open scoped ArithmeticFunction.Moebius

namespace RH

/-- The Möbius-weighted inner sum in the positive-square decomposition. -/
noncomputable def r15InnerSum (N d : ℕ) : ℝ :=
  ∑ k ∈ Finset.Icc 1 (N / d), ((μ (d * k) : ℤ) : ℝ) / (k : ℝ)

theorem abs_r15InnerSum_le_harmonic (N d : ℕ) :
    |r15InnerSum N d| ≤ r15Harmonic (N / d) := by
  unfold r15InnerSum r15Harmonic
  calc
    |∑ k ∈ Finset.Icc 1 (N / d), ((μ (d * k) : ℤ) : ℝ) / (k : ℝ)| ≤
        ∑ k ∈ Finset.Icc 1 (N / d),
          |((μ (d * k) : ℤ) : ℝ) / (k : ℝ)| :=
      Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ k ∈ Finset.Icc 1 (N / d), 1 / (k : ℝ) := by
      apply Finset.sum_le_sum
      intro k hk
      have hkpos : (0 : ℝ) < k := by
        exact_mod_cast (Finset.mem_Icc.mp hk).1
      have hmu : |(((μ (d * k) : ℤ) : ℝ))| ≤ 1 := by
        exact_mod_cast (ArithmeticFunction.abs_moebius_le_one (n := d * k))
      rw [abs_div, abs_of_pos hkpos]
      exact (div_le_div_iff_of_pos_right hkpos).2 hmu

theorem abs_r15InnerSum_le_log (N d : ℕ) (hd : 0 < d) (hdN : d ≤ N) :
    |r15InnerSum N d| ≤ 1 + Real.log ((N : ℝ) / (d : ℝ)) := by
  have hquot : 0 < N / d := Nat.div_pos hdN hd
  have hfloor := Nat.cast_div_le (m := N) (n := d) (α := ℝ)
  have hfloorpos : (0 : ℝ) < (N / d : ℕ) := by exact_mod_cast hquot
  have hNpos : 0 < N := lt_of_lt_of_le hd hdN
  have hratioPos : (0 : ℝ) < (N : ℝ) / (d : ℝ) := by positivity
  have hlog : Real.log ((N / d : ℕ) : ℝ) ≤ Real.log ((N : ℝ) / (d : ℝ)) :=
    Real.strictMonoOn_log.monotoneOn hfloorpos hratioPos hfloor
  exact (abs_r15InnerSum_le_harmonic N d).trans
    ((r15Harmonic_le_one_add_log (N / d)).trans (by linarith))

end RH


==> anc/Rhlean/Targets_R15at.lean <==
import Rhlean.Verified_R15as

open ArithmeticFunction Finset
open scoped ArithmeticFunction.Moebius

namespace RH

theorem r15PrimeWeight_mem_Icc (d : ℕ) (hd : 0 < d) :
    0 ≤ r15PrimeWeight d ∧ r15PrimeWeight d ≤ 1 := by
  unfold r15PrimeWeight
  rw [ArithmeticFunction.prodPrimeFactors_apply (Nat.ne_of_gt hd)]
  constructor
  · apply Finset.prod_nonneg
    intro p hp
    have hpprime := Nat.prime_of_mem_primeFactors hp
    have hp2 : (1 : ℝ) ≤ (p : ℝ) ^ 2 := by
      have : (2 : ℝ) ≤ p := by exact_mod_cast hpprime.two_le
      nlinarith
    have hdiv : (1 : ℝ) / (p : ℝ) ^ 2 ≤ 1 :=
      (div_le_one (by positivity)).2 hp2
    linarith
  · apply Finset.prod_le_one
    · intro p hp
      have hpprime := Nat.prime_of_mem_primeFactors hp
      have hp2 : (1 : ℝ) ≤ (p : ℝ) ^ 2 := by
        have : (2 : ℝ) ≤ p := by exact_mod_cast hpprime.two_le
        nlinarith
      have hdiv : (1 : ℝ) / (p : ℝ) ^ 2 ≤ 1 :=
        (div_le_one (by positivity)).2 hp2
      linarith
    · intro p hp
      exact sub_le_self 1 (by positivity)

theorem r15InnerSum_eq_zero_of_not_squarefree (N d : ℕ) (hd : ¬ Squarefree d) :
    r15InnerSum N d = 0 := by
  unfold r15InnerSum
  apply Finset.sum_eq_zero
  intro k hk
  rw [ArithmeticFunction.moebius_eq_zero_of_not_squarefree]
  simp
  intro hdk
  exact hd (hdk.squarefree_of_dvd ⟨k, rfl⟩)

/-- One nonnegative summand in the exact R15 square decomposition. -/
noncomputable def r15SquareTerm (N d : ℕ) : ℝ :=
  (jordanTwo d : ℝ) / (d : ℝ) ^ 2 * (r15InnerSum N d) ^ 2

theorem r15SquareTerm_nonneg (N d : ℕ) (hd : 0 < d) :
    0 ≤ r15SquareTerm N d := by
  by_cases hsq : Squarefree d
  · rw [r15SquareTerm, jordanTwo_ratio_of_squarefree d hd hsq]
    exact mul_nonneg (r15PrimeWeight_mem_Icc d hd).1 (sq_nonneg _)
  · rw [r15SquareTerm, r15InnerSum_eq_zero_of_not_squarefree N d hsq]
    simp

theorem r15SquareTerm_le_log_sq (N d : ℕ) (hd : 0 < d) (hdN : d ≤ N) :
    r15SquareTerm N d ≤ (1 + Real.log ((N : ℝ) / (d : ℝ))) ^ 2 := by
  by_cases hsq : Squarefree d
  · rw [r15SquareTerm, jordanTwo_ratio_of_squarefree d hd hsq]
    have hi := abs_r15InnerSum_le_log N d hd hdN
    have hi2 : (r15InnerSum N d) ^ 2 ≤
        (1 + Real.log ((N : ℝ) / (d : ℝ))) ^ 2 := by
      have := pow_le_pow_left₀ (abs_nonneg (r15InnerSum N d)) hi 2
      simpa [sq_abs] using this
    calc
      r15PrimeWeight d * (r15InnerSum N d) ^ 2 ≤
          1 * (r15InnerSum N d) ^ 2 :=
        mul_le_mul_of_nonneg_right (r15PrimeWeight_mem_Icc d hd).2 (sq_nonneg _)
      _ ≤
          1 * (1 + Real.log ((N : ℝ) / (d : ℝ))) ^ 2 := by
        exact mul_le_mul_of_nonneg_left hi2 zero_le_one
      _ = (1 + Real.log ((N : ℝ) / (d : ℝ))) ^ 2 := one_mul _
  · rw [r15SquareTerm, r15InnerSum_eq_zero_of_not_squarefree N d hsq]
    simp only [zero_pow (by norm_num : 2 ≠ 0), mul_zero]
    exact sq_nonneg _

end RH


==> anc/Rhlean/Targets_R15au.lean <==
import Rhlean.Verified_R15at

open Finset

namespace RH

/-- The portion of the exact positive-square decomposition with quotient `q>Q`. -/
noncomputable def r15OriginalTail (N Q : ℕ) : ℝ :=
  ∑ d ∈ Finset.Icc 1 (N / (Q + 1)), r15SquareTerm N d

theorem r15OriginalTail_nonneg (N Q : ℕ) :
    0 ≤ r15OriginalTail N Q := by
  unfold r15OriginalTail
  apply Finset.sum_nonneg
  intro d hdmem
  exact r15SquareTerm_nonneg N d (Finset.mem_Icc.mp hdmem).1

/-- A slightly coarser form than the manuscript's integral comparison, but with the same
`N/Q` power scale needed for the final optimization. -/
theorem r15OriginalTail_le (N Q : ℕ) :
    r15OriginalTail N Q ≤
      ((N / (Q + 1) : ℕ) : ℝ) * (1 + Real.log N) ^ 2 := by
  unfold r15OriginalTail
  calc
    (∑ d ∈ Finset.Icc 1 (N / (Q + 1)), r15SquareTerm N d) ≤
        ∑ _d ∈ Finset.Icc 1 (N / (Q + 1)), (1 + Real.log N) ^ 2 := by
      apply Finset.sum_le_sum
      intro d hdmem
      have hdI := Finset.mem_Icc.mp hdmem
      have hdN : d ≤ N := hdI.2.trans (Nat.div_le_self N (Q + 1))
      have hdR : (0 : ℝ) < d := by exact_mod_cast hdI.1
      have hdR1 : (1 : ℝ) ≤ d := by exact_mod_cast hdI.1
      have hN : 0 < N := lt_of_lt_of_le hdI.1 hdN
      have hNR : (0 : ℝ) < N := by exact_mod_cast hN
      have hratioPos : (0 : ℝ) < (N : ℝ) / (d : ℝ) := div_pos hNR hdR
      have hratioN : (N : ℝ) / (d : ℝ) ≤ (N : ℝ) := by
        apply (div_le_iff₀ hdR).2
        simpa using mul_le_mul_of_nonneg_left hdR1 (Nat.cast_nonneg N : (0 : ℝ) ≤ N)
      have hlog : Real.log ((N : ℝ) / (d : ℝ)) ≤ Real.log N :=
        Real.strictMonoOn_log.monotoneOn hratioPos hNR hratioN
      have hratio1 : (1 : ℝ) ≤ (N : ℝ) / (d : ℝ) := by
        apply (le_div_iff₀ hdR).2
        have hdNR : (d : ℝ) ≤ (N : ℝ) := by exact_mod_cast hdN
        simpa using hdNR
      have hbase0 : 0 ≤ 1 + Real.log ((N : ℝ) / (d : ℝ)) := by
        have := Real.log_nonneg hratio1
        linarith
      have hpow : (1 + Real.log ((N : ℝ) / (d : ℝ))) ^ 2 ≤
          (1 + Real.log N) ^ 2 :=
        pow_le_pow_left₀ hbase0 (by linarith) 2
      exact (r15SquareTerm_le_log_sq N d hdI.1 hdN).trans hpow
    _ = ((N / (Q + 1) : ℕ) : ℝ) * (1 + Real.log N) ^ 2 := by
      have hcard : (Finset.Icc 1 (N / (Q + 1))).card = N / (Q + 1) := by
        simp [Nat.card_Icc]
      rw [Finset.sum_const, hcard, nsmul_eq_mul]

end RH


==> anc/Rhlean/Targets_R15av.lean <==
import Rhlean.Verified_R15au
import Mathlib.Analysis.PSeries

open Finset

namespace RH

noncomputable def r15ConstantTerm (q : ℕ) : ℝ :=
  r15A q / ((q : ℝ) * ((q + 1 : ℕ) : ℝ))

theorem abs_r15ConstantTerm_le (q : ℕ) (hq : 0 < q) :
    |r15ConstantTerm q| ≤ 25 * (q : ℝ) ^ (-(3 : ℝ) / 2) := by
  have hq1 : (1 : ℝ) ≤ q := by exact_mod_cast hq
  have hqR : (0 : ℝ) < q := by exact_mod_cast hq
  have hA := abs_r15A_le_harmonic_sq q
  have hH0 : 0 ≤ r15Harmonic q := by
    unfold r15Harmonic
    positivity
  have hH := r15Harmonic_le_one_add_log q
  have hlogpow := Real.log_natCast_le_rpow_div q (by norm_num : (0 : ℝ) < 1 / 4)
  have hqp : 1 ≤ (q : ℝ) ^ (1 / 4 : ℝ) :=
    Real.one_le_rpow hq1 (by norm_num)
  have hbase : 1 + Real.log (q : ℝ) ≤ 5 * (q : ℝ) ^ (1 / 4 : ℝ) := by
    norm_num at hlogpow ⊢
    nlinarith
  have hsq : (r15Harmonic q) ^ 2 ≤
      (5 * (q : ℝ) ^ (1 / 4 : ℝ)) ^ 2 :=
    pow_le_pow_left₀ hH0 (hH.trans hbase) 2
  have hrpow : ((q : ℝ) ^ (1 / 4 : ℝ)) ^ 2 = (q : ℝ) ^ (1 / 2 : ℝ) := by
    rw [← Real.rpow_natCast]
    rw [← Real.rpow_mul hqR.le]
    norm_num
  rw [r15ConstantTerm, abs_div, abs_of_pos (mul_pos hqR (by positivity))]
  calc
    |r15A q| / ((q : ℝ) * ((q + 1 : ℕ) : ℝ)) ≤
        (r15Harmonic q) ^ 2 / ((q : ℝ) * ((q + 1 : ℕ) : ℝ)) :=
      div_le_div_of_nonneg_right hA (by positivity)
    _ ≤ (5 * (q : ℝ) ^ (1 / 4 : ℝ)) ^ 2 / ((q : ℝ) ^ 2) := by
      apply (div_le_div_iff₀ (by positivity) (by positivity)).2
      have hden : (q : ℝ) ^ 2 ≤ (q : ℝ) * ((q + 1 : ℕ) : ℝ) := by
        push_cast
        nlinarith
      exact mul_le_mul hsq hden (by positivity) (by positivity)
    _ = 25 * (q : ℝ) ^ (-(3 : ℝ) / 2) := by
      rw [mul_pow, hrpow]
      norm_num
      have hid : (q : ℝ) ^ (1 / 2 : ℝ) / (q : ℝ) ^ 2 =
          (q : ℝ) ^ (-(3 : ℝ) / 2) := by
        rw [show (q : ℝ) ^ 2 = (q : ℝ) ^ (2 : ℝ) by norm_num]
        rw [← Real.rpow_sub hqR]
        norm_num
      rw [show 25 * (q : ℝ) ^ (1 / 2 : ℝ) / (q : ℝ) ^ 2 =
          25 * ((q : ℝ) ^ (1 / 2 : ℝ) / (q : ℝ) ^ 2) by ring, hid]
      congr 2 <;> ring

theorem summable_r15ConstantTerm : Summable r15ConstantTerm := by
  have hmajor : Summable (fun q : ℕ => 25 * (q : ℝ) ^ (-(3 : ℝ) / 2)) :=
    (Real.summable_nat_rpow.mpr (by norm_num)).mul_left 25
  apply hmajor.of_norm_bounded
  intro q
  rw [Real.norm_eq_abs]
  by_cases hq : q = 0
  · subst q
    simp [r15ConstantTerm, r15A]
  · exact abs_r15ConstantTerm_le q (Nat.pos_of_ne_zero hq)

/-- The absolutely convergent constant in the R15 manuscript. -/
noncomputable def r15Constant : ℝ := r15C0 * ∑' q : ℕ, r15ConstantTerm q

end RH


==> anc/Rhlean/Targets_R15aw.lean <==
import Rhlean.Verified_R15av

namespace RH

noncomputable def r15LogMajorConstant (δ : ℝ) : ℝ := (1 + 2 / δ) ^ 2

theorem abs_r15ConstantTerm_le_general (q : ℕ) (δ : ℝ)
    (hq : 0 < q) (hδ : 0 < δ) :
    |r15ConstantTerm q| ≤
      r15LogMajorConstant δ * (q : ℝ) ^ (-2 + δ) := by
  have hq1 : (1 : ℝ) ≤ q := by exact_mod_cast hq
  have hqR : (0 : ℝ) < q := by exact_mod_cast hq
  have hA := abs_r15A_le_harmonic_sq q
  have hH0 : 0 ≤ r15Harmonic q := by
    unfold r15Harmonic
    positivity
  have hH := r15Harmonic_le_one_add_log q
  have hhalf : 0 < δ / 2 := by positivity
  have hlogpow := Real.log_natCast_le_rpow_div q hhalf
  have hrewrite : (q : ℝ) ^ (δ / 2) / (δ / 2) =
      (2 / δ) * (q : ℝ) ^ (δ / 2) := by
    field_simp
  rw [hrewrite] at hlogpow
  have hqp : 1 ≤ (q : ℝ) ^ (δ / 2) :=
    Real.one_le_rpow hq1 hhalf.le
  have hbase : 1 + Real.log (q : ℝ) ≤
      (1 + 2 / δ) * (q : ℝ) ^ (δ / 2) := by
    calc
      1 + Real.log (q : ℝ) ≤
          (q : ℝ) ^ (δ / 2) + (2 / δ) * (q : ℝ) ^ (δ / 2) :=
        add_le_add hqp hlogpow
      _ = (1 + 2 / δ) * (q : ℝ) ^ (δ / 2) := by ring
  have hsq : (r15Harmonic q) ^ 2 ≤
      ((1 + 2 / δ) * (q : ℝ) ^ (δ / 2)) ^ 2 :=
    pow_le_pow_left₀ hH0 (hH.trans hbase) 2
  have hrpow : ((q : ℝ) ^ (δ / 2)) ^ 2 = (q : ℝ) ^ δ := by
    rw [← Real.rpow_natCast]
    rw [← Real.rpow_mul hqR.le]
    congr 1
    norm_num
  rw [r15ConstantTerm, abs_div, abs_of_pos (mul_pos hqR (by positivity))]
  calc
    |r15A q| / ((q : ℝ) * ((q + 1 : ℕ) : ℝ)) ≤
        (r15Harmonic q) ^ 2 / ((q : ℝ) * ((q + 1 : ℕ) : ℝ)) :=
      div_le_div_of_nonneg_right hA (by positivity)
    _ ≤ ((1 + 2 / δ) * (q : ℝ) ^ (δ / 2)) ^ 2 / ((q : ℝ) ^ 2) := by
      apply (div_le_div_iff₀ (by positivity) (by positivity)).2
      have hden : (q : ℝ) ^ 2 ≤ (q : ℝ) * ((q + 1 : ℕ) : ℝ) := by
        push_cast
        nlinarith
      exact mul_le_mul hsq hden (by positivity) (by positivity)
    _ = r15LogMajorConstant δ * (q : ℝ) ^ (-2 + δ) := by
      rw [mul_pow, hrpow]
      unfold r15LogMajorConstant
      have hid : (q : ℝ) ^ δ / (q : ℝ) ^ 2 = (q : ℝ) ^ (-2 + δ) := by
        rw [show (q : ℝ) ^ 2 = (q : ℝ) ^ (2 : ℝ) by norm_num]
        rw [← Real.rpow_sub hqR]
        congr 1
        ring
      rw [show (1 + 2 / δ) ^ 2 * (q : ℝ) ^ δ / (q : ℝ) ^ 2 =
          (1 + 2 / δ) ^ 2 * ((q : ℝ) ^ δ / (q : ℝ) ^ 2) by ring, hid]

noncomputable def r15ConstantTail (Q : ℕ) : ℝ :=
  ∑' q : ℕ, if Q < q then r15ConstantTerm q else 0

/-- Quantitative tail bound with an arbitrarily small power loss. -/
theorem abs_r15ConstantTail_le (Q : ℕ) (δ : ℝ)
    (hQ : 1 ≤ Q) (hδ0 : 0 < δ) (hδ1 : δ < 1 / 2) :
    |r15ConstantTail Q| ≤
      r15LogMajorConstant δ * (Q : ℝ) ^ (-1 + 2 * δ) *
        ∑' q : ℕ, (q : ℝ) ^ (-1 - δ) := by
  let f : ℕ → ℝ := fun q => if Q < q then r15ConstantTerm q else 0
  let scalar : ℝ := r15LogMajorConstant δ * (Q : ℝ) ^ (-1 + 2 * δ)
  let major : ℕ → ℝ := fun q => scalar * (q : ℝ) ^ (-1 - δ)
  have hQpos : (0 : ℝ) < Q := by
    exact_mod_cast (lt_of_lt_of_le Nat.zero_lt_one hQ)
  have hC : 0 ≤ r15LogMajorConstant δ := by
    unfold r15LogMajorConstant
    positivity
  have hscalar : 0 ≤ scalar := by
    exact mul_nonneg hC (Real.rpow_nonneg (Nat.cast_nonneg Q) _)
  have hp : Summable (fun q : ℕ => (q : ℝ) ^ (-1 - δ)) :=
    Real.summable_nat_rpow.mpr (by linarith)
  have hmajor : Summable major := hp.mul_left scalar
  have hpoint : ∀ q : ℕ, ‖f q‖ ≤ major q := by
    intro q
    simp only [f]
    split_ifs with hq
    · have hqposNat : 0 < q := lt_of_lt_of_le (lt_of_lt_of_le Nat.zero_lt_one hQ) (Nat.le_of_lt hq)
      have hqpos : (0 : ℝ) < q := by exact_mod_cast hqposNat
      have hQq : (Q : ℝ) ≤ q := by exact_mod_cast (Nat.le_of_lt hq)
      have he : -1 + 2 * δ ≤ 0 := by linarith
      have hpow : (q : ℝ) ^ (-1 + 2 * δ) ≤ (Q : ℝ) ^ (-1 + 2 * δ) :=
        Real.rpow_le_rpow_of_nonpos hQpos hQq he
      have hid : (q : ℝ) ^ (-2 + δ) =
          (q : ℝ) ^ (-1 - δ) * (q : ℝ) ^ (-1 + 2 * δ) := by
        rw [← Real.rpow_add hqpos]
        congr 1
        ring
      rw [Real.norm_eq_abs]
      calc
        |r15ConstantTerm q| ≤
            r15LogMajorConstant δ * (q : ℝ) ^ (-2 + δ) :=
          abs_r15ConstantTerm_le_general q δ hqposNat hδ0
        _ = r15LogMajorConstant δ * (q : ℝ) ^ (-1 - δ) *
            (q : ℝ) ^ (-1 + 2 * δ) := by rw [hid]; ring
        _ ≤ r15LogMajorConstant δ * (q : ℝ) ^ (-1 - δ) *
            (Q : ℝ) ^ (-1 + 2 * δ) :=
          mul_le_mul_of_nonneg_left hpow
            (mul_nonneg hC (Real.rpow_nonneg (Nat.cast_nonneg q) _))
        _ = major q := by simp only [major, scalar]; ring
    · simp only [norm_zero]
      exact mul_nonneg hscalar (Real.rpow_nonneg (Nat.cast_nonneg q) _)
  have hnorm : Summable (fun q => ‖f q‖) :=
    hmajor.of_nonneg_of_le (fun q => norm_nonneg (f q)) hpoint
  rw [r15ConstantTail]
  change |∑' q : ℕ, f q| ≤ _
  rw [← Real.norm_eq_abs]
  calc
    ‖∑' q : ℕ, f q‖ ≤ ∑' q : ℕ, ‖f q‖ := norm_tsum_le_tsum_norm hnorm
    _ ≤ ∑' q : ℕ, major q := hnorm.tsum_le_tsum hpoint hmajor
    _ = scalar * ∑' q : ℕ, (q : ℝ) ^ (-1 - δ) := hp.tsum_mul_left scalar
    _ = r15LogMajorConstant δ * (Q : ℝ) ^ (-1 + 2 * δ) *
        ∑' q : ℕ, (q : ℝ) ^ (-1 - δ) := rfl

end RH


==> anc/Rhlean/Targets_R15ax.lean <==
import Rhlean.Verified_R15aw
import Rhlean.Verified_R15h

open Finset

namespace RH

noncomputable def r15FullSquare (N : ℕ) : ℝ :=
  ∑ d ∈ Finset.Icc 1 N, r15SquareTerm N d

theorem r15_cast_Tq_eq_fullSquare (N : ℕ) :
    ((Tq N : ℚ) : ℝ) = r15FullSquare N := by
  rw [Tq_square_grouping]
  unfold r15FullSquare r15SquareTerm r15InnerSum
  push_cast
  norm_num

theorem r15SmallBlocks_eq_Ioc (N Q : ℕ) :
    r15SmallBlocks N Q =
      ∑ d ∈ Finset.Ioc (N / (Q + 1)) N, r15SquareTerm N d := by
  induction Q with
  | zero =>
      simp [r15SmallBlocks, r15Block, r15SquareTerm, r15InnerSum]
  | succ Q ih =>
      unfold r15SmallBlocks at ih ⊢
      rw [Finset.sum_Icc_succ_top (by omega : 1 ≤ Q + 1), ih]
      have hblock : r15Block N (Q + 1) =
          ∑ d ∈ Finset.Ioc (N / (Q + 2)) (N / (Q + 1)), r15SquareTerm N d := by
        simp [r15Block, r15SquareTerm, r15InnerSum]
      rw [hblock, add_comm]
      have hmid : N / (Q + 2) ≤ N / (Q + 1) :=
        Nat.div_le_div_left (Nat.le_succ (Q + 1)) (Nat.succ_pos Q)
      have htop : N / (Q + 1) ≤ N := Nat.div_le_self N (Q + 1)
      have hdis : Disjoint
          (Finset.Ioc (N / (Q + 2)) (N / (Q + 1)))
          (Finset.Ioc (N / (Q + 1)) N) :=
        Finset.Ioc_disjoint_Ioc_of_le le_rfl
      rw [← Finset.sum_union hdis,
        Finset.Ioc_union_Ioc_eq_Ioc hmid htop]

theorem r15FullSquare_eq_small_add_tail (N Q : ℕ) :
    r15FullSquare N = r15SmallBlocks N Q + r15OriginalTail N Q := by
  rw [r15SmallBlocks_eq_Ioc]
  unfold r15FullSquare r15OriginalTail
  let M := N / (Q + 1)
  have hfull : Finset.Icc 1 N = Finset.Ioc 0 N := by
    ext d
    simp
    omega
  have htail : Finset.Icc 1 M = Finset.Ioc 0 M := by
    ext d
    simp
    omega
  have hMN : M ≤ N := Nat.div_le_self N (Q + 1)
  have hdis : Disjoint (Finset.Ioc 0 M) (Finset.Ioc M N) :=
    Finset.Ioc_disjoint_Ioc_of_le le_rfl
  change (∑ d ∈ Finset.Icc 1 N, r15SquareTerm N d) =
    (∑ d ∈ Finset.Ioc M N, r15SquareTerm N d) +
      ∑ d ∈ Finset.Icc 1 M, r15SquareTerm N d
  rw [hfull, htail, add_comm, ← Finset.sum_union hdis,
    Finset.Ioc_union_Ioc_eq_Ioc (Nat.zero_le M) hMN]

end RH


==> anc/Rhlean/Targets_R15ay.lean <==
import Rhlean.Verified_R15ax

open Finset

namespace RH

theorem r15Constant_sub_partial (Q : ℕ) :
    r15Constant - r15PartialConstant Q = r15C0 * r15ConstantTail Q := by
  let s := Finset.Icc 1 Q
  let pref : ℕ → ℝ := fun q => if q ∈ s then r15ConstantTerm q else 0
  let tail : ℕ → ℝ := fun q => if Q < q then r15ConstantTerm q else 0
  have hpref : Summable pref := by
    apply summable_of_ne_finset_zero (s := s)
    intro q hq
    simp [pref, hq]
  have hdiff : ∀ q : ℕ, r15ConstantTerm q - pref q = tail q := by
    intro q
    by_cases hQq : Q < q
    · have hnot : q ∉ s := by simp [s]; omega
      simp [pref, tail, hQq, hnot]
    · by_cases hq0 : q = 0
      · subst q
        simp [pref, tail, r15ConstantTerm, r15A]
      · have hmem : q ∈ s := by
          simp [s]
          omega
        simp [pref, tail, hQq, hmem]
  have htail : Summable tail :=
    (summable_r15ConstantTerm.sub hpref).congr hdiff
  have hdecomp : (∑' q : ℕ, r15ConstantTerm q) =
      (∑' q : ℕ, pref q) + ∑' q : ℕ, tail q := by
    rw [← hpref.tsum_add htail]
    apply tsum_congr
    intro q
    have := hdiff q
    linarith
  have hprefSum : (∑' q : ℕ, pref q) =
      ∑ q ∈ s, r15ConstantTerm q := by
    rw [tsum_eq_sum (s := s)]
    · apply Finset.sum_congr rfl
      intro q hq
      simp [pref, hq]
    · intro q hq
      simp [pref, hq]
  unfold r15Constant r15PartialConstant r15ConstantTail
  change r15C0 * (∑' q : ℕ, r15ConstantTerm q) -
      r15C0 * (∑ q ∈ s, r15ConstantTerm q) =
    r15C0 * ∑' q : ℕ, tail q
  rw [hdecomp, hprefSum]
  ring

theorem abs_r15Constant_sub_partial_le (Q : ℕ) (δ : ℝ)
    (hQ : 1 ≤ Q) (hδ0 : 0 < δ) (hδ1 : δ < 1 / 2) :
    |r15Constant - r15PartialConstant Q| ≤
      |r15C0| * (r15LogMajorConstant δ * (Q : ℝ) ^ (-1 + 2 * δ) *
        ∑' q : ℕ, (q : ℝ) ^ (-1 - δ)) := by
  rw [r15Constant_sub_partial, abs_mul]
  exact mul_le_mul_of_nonneg_left
    (abs_r15ConstantTail_le Q δ hQ hδ0 hδ1) (abs_nonneg _)

end RH


==> anc/Rhlean/Targets_R15az.lean <==
import Rhlean.Verified_R15ay

namespace RH

noncomputable def r15GlobalErrorBound (N Q : ℕ) (σ δ : ℝ) : ℝ :=
  4 * (N : ℝ) ^ σ * r15WeightedConstant σ *
      (1 + Real.log Q) ^ 4 * ((Q : ℝ) ^ (1 - σ) / (1 - σ)) +
    2 * |r15C0| * (Q : ℝ) * (1 + Real.log Q) ^ 2 +
    ((N / (Q + 1) : ℕ) : ℝ) * (1 + Real.log N) ^ 2 +
    (N : ℝ) * |r15C0| *
      (r15LogMajorConstant δ * (Q : ℝ) ^ (-1 + 2 * δ) *
        ∑' q : ℕ, (q : ℝ) ^ (-1 - δ))

/-- All certified estimates assembled around the limiting main term, before choosing `Q`. -/
theorem r15_parameterized_global_error (N Q : ℕ) (σ δ : ℝ)
    (hQ : 1 ≤ Q) (hσ0 : 1 / 2 < σ) (hσ1 : σ < 1)
    (hδ0 : 0 < δ) (hδ1 : δ < 1 / 2) :
    |((Tq N : ℚ) : ℝ) - (N : ℝ) * r15Constant| ≤
      r15GlobalErrorBound N Q σ δ := by
  have hs := r15_small_blocks_partial_constant_error N Q σ hQ hσ0 hσ1
  have ho := r15OriginalTail_le N Q
  have hononneg := r15OriginalTail_nonneg N Q
  have hc := abs_r15Constant_sub_partial_le Q δ hQ hδ0 hδ1
  have hc' : |r15PartialConstant Q - r15Constant| ≤
      |r15C0| * (r15LogMajorConstant δ * (Q : ℝ) ^ (-1 + 2 * δ) *
        ∑' q : ℕ, (q : ℝ) ^ (-1 - δ)) := by
    rw [abs_sub_comm]
    exact hc
  have htri :
      |(r15SmallBlocks N Q + r15OriginalTail N Q) -
          (N : ℝ) * r15Constant| ≤
        |r15SmallBlocks N Q - (N : ℝ) * r15PartialConstant Q| +
          |r15OriginalTail N Q| +
          |(N : ℝ) * (r15PartialConstant Q - r15Constant)| := by
    calc
      |(r15SmallBlocks N Q + r15OriginalTail N Q) -
          (N : ℝ) * r15Constant| =
        |(r15SmallBlocks N Q - (N : ℝ) * r15PartialConstant Q) +
          r15OriginalTail N Q +
          (N : ℝ) * (r15PartialConstant Q - r15Constant)| := by
            congr 1
            ring
      _ ≤ |r15SmallBlocks N Q - (N : ℝ) * r15PartialConstant Q| +
          |r15OriginalTail N Q| +
          |(N : ℝ) * (r15PartialConstant Q - r15Constant)| := by
        exact (abs_add_le _ _).trans (add_le_add (abs_add_le _ _) le_rfl)
  rw [r15_cast_Tq_eq_fullSquare, r15FullSquare_eq_small_add_tail]
  calc
    |(r15SmallBlocks N Q + r15OriginalTail N Q) -
        (N : ℝ) * r15Constant| ≤
      |r15SmallBlocks N Q - (N : ℝ) * r15PartialConstant Q| +
        |r15OriginalTail N Q| +
        |(N : ℝ) * (r15PartialConstant Q - r15Constant)| := htri
    _ = |r15SmallBlocks N Q - (N : ℝ) * r15PartialConstant Q| +
          r15OriginalTail N Q +
        (N : ℝ) * |r15PartialConstant Q - r15Constant| := by
      have hNabs : |(N : ℝ)| = (N : ℝ) := abs_of_nonneg (Nat.cast_nonneg N)
      rw [abs_of_nonneg hononneg, abs_mul, hNabs]
    _ ≤ (4 * (N : ℝ) ^ σ * r15WeightedConstant σ *
          (1 + Real.log Q) ^ 4 * ((Q : ℝ) ^ (1 - σ) / (1 - σ)) +
        2 * |r15C0| * (Q : ℝ) * (1 + Real.log Q) ^ 2) +
        ((N / (Q + 1) : ℕ) : ℝ) * (1 + Real.log N) ^ 2 +
        (N : ℝ) * (|r15C0| *
          (r15LogMajorConstant δ * (Q : ℝ) ^ (-1 + 2 * δ) *
            ∑' q : ℕ, (q : ℝ) ^ (-1 - δ))) := by
      exact add_le_add (add_le_add hs ho)
        (mul_le_mul_of_nonneg_left hc' (Nat.cast_nonneg N))
    _ = r15GlobalErrorBound N Q σ δ := by
      unfold r15GlobalErrorBound
      ring

end RH


==> anc/Rhlean/Targets_R15ba.lean <==
import Rhlean.Verified_R15az

namespace RH

noncomputable def r15Cutoff (N : ℕ) : ℕ :=
  ⌊(N : ℝ) ^ (1 / 3 : ℝ)⌋₊

theorem r15Cutoff_one_le (N : ℕ) (hN : 8 ≤ N) :
    1 ≤ r15Cutoff N := by
  unfold r15Cutoff
  have h8N : (8 : ℝ) ≤ (N : ℝ) := by exact_mod_cast hN
  have hroot8 : (8 : ℝ) ^ (1 / 3 : ℝ) = 2 := by
    calc
      (8 : ℝ) ^ (1 / 3 : ℝ) = ((2 : ℝ) ^ 3) ^ ((3 : ℕ)⁻¹ : ℝ) := by norm_num
      _ = 2 := Real.pow_rpow_inv_natCast (by norm_num) (by norm_num)
  have hmono := Real.rpow_le_rpow (by norm_num : (0 : ℝ) ≤ 8) h8N
    (by norm_num : (0 : ℝ) ≤ 1 / 3)
  rw [hroot8] at hmono
  have hfloor : 0 < ⌊(N : ℝ) ^ (1 / 3 : ℝ)⌋₊ :=
    Nat.floor_pos.mpr (by linarith)
  omega

theorem r15Cutoff_le_root (N : ℕ) :
    (r15Cutoff N : ℝ) ≤ (N : ℝ) ^ (1 / 3 : ℝ) := by
  unfold r15Cutoff
  exact Nat.floor_le (Real.rpow_nonneg (Nat.cast_nonneg N) _)

theorem r15_root_div_two_le_cutoff (N : ℕ) (hN : 8 ≤ N) :
    (N : ℝ) ^ (1 / 3 : ℝ) / 2 ≤ (r15Cutoff N : ℝ) := by
  have h8N : (8 : ℝ) ≤ (N : ℝ) := by exact_mod_cast hN
  have hroot8 : (8 : ℝ) ^ (1 / 3 : ℝ) = 2 := by
    calc
      (8 : ℝ) ^ (1 / 3 : ℝ) = ((2 : ℝ) ^ 3) ^ ((3 : ℕ)⁻¹ : ℝ) := by norm_num
      _ = 2 := Real.pow_rpow_inv_natCast (by norm_num) (by norm_num)
  have hmono := Real.rpow_le_rpow (by norm_num : (0 : ℝ) ≤ 8) h8N
    (by norm_num : (0 : ℝ) ≤ 1 / 3)
  rw [hroot8] at hmono
  have hlt := Nat.lt_floor_add_one ((N : ℝ) ^ (1 / 3 : ℝ))
  change (N : ℝ) ^ (1 / 3 : ℝ) < (r15Cutoff N : ℝ) + 1 at hlt
  linarith

theorem r15Cutoff_le_N (N : ℕ) (hN : 1 ≤ N) : r15Cutoff N ≤ N := by
  have hrootN : (N : ℝ) ^ (1 / 3 : ℝ) ≤ (N : ℝ) :=
    Real.rpow_le_self_of_one_le (by exact_mod_cast hN) (by norm_num)
  exact_mod_cast (r15Cutoff_le_root N).trans hrootN

end RH


==> anc/Rhlean/Targets_R15bb.lean <==
import Rhlean.Verified_R15ba

namespace RH

/-- Uniform absorption inequality for one logarithm. -/
theorem r15_one_add_log_le_rpow (N : ℕ) (η : ℝ)
    (hN : 1 ≤ N) (hη : 0 < η) :
    1 + Real.log N ≤ (1 + 1 / η) * (N : ℝ) ^ η := by
  have hNreal : (1 : ℝ) ≤ N := by exact_mod_cast hN
  have hpow : 1 ≤ (N : ℝ) ^ η := Real.one_le_rpow hNreal hη.le
  have hlog := Real.log_natCast_le_rpow_div N hη
  calc
    1 + Real.log N ≤ (N : ℝ) ^ η + (N : ℝ) ^ η / η :=
      add_le_add hpow hlog
    _ = (1 + 1 / η) * (N : ℝ) ^ η := by ring

/-- Positive powers of the floor cube-root use its upper bound. -/
theorem r15Cutoff_rpow_le (N : ℕ) (a : ℝ)
    (hN : 8 ≤ N) (ha : 0 ≤ a) :
    (r15Cutoff N : ℝ) ^ a ≤ (N : ℝ) ^ (a / 3) := by
  have hQ0 : (0 : ℝ) ≤ r15Cutoff N := Nat.cast_nonneg _
  have hNpos : (0 : ℝ) < N := by exact_mod_cast (by omega : 0 < N)
  calc
    (r15Cutoff N : ℝ) ^ a ≤ ((N : ℝ) ^ (1 / 3 : ℝ)) ^ a :=
      Real.rpow_le_rpow hQ0 (r15Cutoff_le_root N) ha
    _ = (N : ℝ) ^ (a / 3) := by
      rw [← Real.rpow_mul hNpos.le]
      congr 1
      ring

/-- Negative powers of the floor cube-root use its lower bound, losing only `2^(-a)`. -/
theorem r15Cutoff_rpow_le_of_nonpos (N : ℕ) (a : ℝ)
    (hN : 8 ≤ N) (ha : a ≤ 0) :
    (r15Cutoff N : ℝ) ^ a ≤
      (2 : ℝ) ^ (-a) * (N : ℝ) ^ (a / 3) := by
  have hNpos : (0 : ℝ) < N := by exact_mod_cast (by omega : 0 < N)
  have hrootpos : 0 < (N : ℝ) ^ (1 / 3 : ℝ) := Real.rpow_pos_of_pos hNpos _
  have hhalfpos : 0 < (N : ℝ) ^ (1 / 3 : ℝ) / 2 := by positivity
  calc
    (r15Cutoff N : ℝ) ^ a ≤ ((N : ℝ) ^ (1 / 3 : ℝ) / 2) ^ a :=
      Real.rpow_le_rpow_of_nonpos hhalfpos (r15_root_div_two_le_cutoff N hN) ha
    _ = (2 : ℝ) ^ (-a) * (N : ℝ) ^ (a / 3) := by
      rw [Real.div_rpow hrootpos.le (by norm_num : (0 : ℝ) ≤ 2)]
      rw [← Real.rpow_mul hNpos.le]
      rw [show (1 / 3 : ℝ) * a = a / 3 by ring]
      rw [Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 2)]
      ring

/-- The original-square cutoff length has the required `N^(2/3)` scale. -/
theorem r15_cutoff_quotient_le (N : ℕ) (hN : 8 ≤ N) :
    ((N / (r15Cutoff N + 1) : ℕ) : ℝ) ≤
      2 * (N : ℝ) ^ (2 / 3 : ℝ) := by
  let Q := r15Cutoff N
  have hQnat : 0 < Q := lt_of_lt_of_le Nat.zero_lt_one (r15Cutoff_one_le N hN)
  have hQpos : (0 : ℝ) < Q := by exact_mod_cast hQnat
  have hNpos : (0 : ℝ) < N := by exact_mod_cast (by omega : 0 < N)
  have hcast : ((N / (Q + 1) : ℕ) : ℝ) ≤
      (N : ℝ) / ((Q + 1 : ℕ) : ℝ) := Nat.cast_div_le
  have hden : (N : ℝ) / ((Q + 1 : ℕ) : ℝ) ≤ (N : ℝ) / (Q : ℝ) := by
    apply (div_le_div_iff₀ (by positivity) hQpos).2
    have hQle : (Q : ℝ) ≤ ((Q + 1 : ℕ) : ℝ) := by exact_mod_cast Nat.le_succ Q
    exact mul_le_mul_of_nonneg_left hQle (Nat.cast_nonneg N)
  have hroot := r15_root_div_two_le_cutoff N hN
  change (N : ℝ) ^ (1 / 3 : ℝ) / 2 ≤ (Q : ℝ) at hroot
  have hscale0 : 0 ≤ 2 * (N : ℝ) ^ (2 / 3 : ℝ) := by positivity
  have hmul := mul_le_mul_of_nonneg_left hroot hscale0
  have hpowprod : (N : ℝ) ^ (2 / 3 : ℝ) * (N : ℝ) ^ (1 / 3 : ℝ) = (N : ℝ) := by
    rw [← Real.rpow_add hNpos]
    norm_num
  have hNQ : (N : ℝ) / (Q : ℝ) ≤ 2 * (N : ℝ) ^ (2 / 3 : ℝ) := by
    apply (div_le_iff₀ hQpos).2
    calc
      (N : ℝ) = (N : ℝ) ^ (2 / 3 : ℝ) * (N : ℝ) ^ (1 / 3 : ℝ) :=
        hpowprod.symm
      _ = (2 * (N : ℝ) ^ (2 / 3 : ℝ)) *
          ((N : ℝ) ^ (1 / 3 : ℝ) / 2) := by ring
      _ ≤ (2 * (N : ℝ) ^ (2 / 3 : ℝ)) * (Q : ℝ) := hmul
  simpa [Q] using hcast.trans (hden.trans hNQ)

end RH


==> anc/Rhlean/Targets_R15bc.lean <==
import Rhlean.Verified_R15bb

namespace RH

noncomputable def r15EtaCoefficient (η : ℝ) : ℝ := 1 + 1 / η
noncomputable def r15OptimizedExponent (η : ℝ) : ℝ := 2 / 3 + 5 * η

theorem r15_log_power_le (M N k : ℕ) (η : ℝ)
    (hM : 1 ≤ M) (hMN : M ≤ N) (hη : 0 < η) :
    (1 + Real.log M) ^ k ≤
      (r15EtaCoefficient η) ^ k * (N : ℝ) ^ ((k : ℝ) * η) := by
  have hMpos : (0 : ℝ) < M := by exact_mod_cast (lt_of_lt_of_le Nat.zero_lt_one hM)
  have hNpos : (0 : ℝ) < N := hMpos.trans_le (by exact_mod_cast hMN)
  have hlogMN : Real.log M ≤ Real.log N :=
    Real.strictMonoOn_log.monotoneOn hMpos hNpos (by exact_mod_cast hMN)
  have hlogN := r15_one_add_log_le_rpow N η (hM.trans hMN) hη
  have hbase : 1 + Real.log M ≤
      r15EtaCoefficient η * (N : ℝ) ^ η := by
    unfold r15EtaCoefficient
    linarith
  have hbase0 : 0 ≤ 1 + Real.log M := by
    have : 0 ≤ Real.log (M : ℝ) := Real.log_nonneg (by exact_mod_cast hM)
    linarith
  have hp := pow_le_pow_left₀ hbase0 hbase k
  calc
    (1 + Real.log M) ^ k ≤
        (r15EtaCoefficient η * (N : ℝ) ^ η) ^ k := hp
    _ = (r15EtaCoefficient η) ^ k * (N : ℝ) ^ ((k : ℝ) * η) := by
      rw [mul_pow]
      have hpwr : ((N : ℝ) ^ η) ^ k = (N : ℝ) ^ ((k : ℝ) * η) := by
        rw [← Real.rpow_natCast]
        rw [← Real.rpow_mul hNpos.le]
        congr 1
        ring
      rw [hpwr]

theorem r15_analytic_scale_le (N : ℕ) (η : ℝ)
    (hN : 8 ≤ N) (hη0 : 0 < η) (hη1 : η ≤ 1 / 8) :
    (N : ℝ) ^ (1 / 2 + η) * (1 + Real.log (r15Cutoff N)) ^ 4 *
        ((r15Cutoff N : ℝ) ^ (1 - (1 / 2 + η)) /
          (1 - (1 / 2 + η))) ≤
      ((r15EtaCoefficient η) ^ 4 / (1 / 2 - η)) *
        (N : ℝ) ^ (r15OptimizedExponent η) := by
  let Q := r15Cutoff N
  let σ := 1 / 2 + η
  have hN1 : 1 ≤ N := by omega
  have hNreal : (1 : ℝ) ≤ N := by exact_mod_cast hN1
  have hNpos : (0 : ℝ) < N := zero_lt_one.trans_le hNreal
  have hQ1 : 1 ≤ Q := r15Cutoff_one_le N hN
  have hQN : Q ≤ N := r15Cutoff_le_N N hN1
  have ha : 0 ≤ 1 - σ := by dsimp [σ]; linarith
  have hden : 0 < 1 - σ := by dsimp [σ]; linarith
  have hQpow : (Q : ℝ) ^ (1 - σ) ≤ (N : ℝ) ^ ((1 - σ) / 3) :=
    r15Cutoff_rpow_le N (1 - σ) hN ha
  have hlog : (1 + Real.log Q) ^ 4 ≤
      (r15EtaCoefficient η) ^ 4 * (N : ℝ) ^ ((4 : ℝ) * η) :=
    r15_log_power_le Q N 4 η hQ1 hQN hη0
  have hNσ : 0 ≤ (N : ℝ) ^ σ := Real.rpow_nonneg (Nat.cast_nonneg N) _
  have hL : 0 ≤ (1 + Real.log Q) ^ 4 := by positivity
  calc
    (N : ℝ) ^ (1 / 2 + η) * (1 + Real.log (r15Cutoff N)) ^ 4 *
        ((r15Cutoff N : ℝ) ^ (1 - (1 / 2 + η)) / (1 - (1 / 2 + η))) =
      (N : ℝ) ^ σ * (1 + Real.log Q) ^ 4 * ((Q : ℝ) ^ (1 - σ) / (1 - σ)) := by rfl
    _ ≤ (N : ℝ) ^ σ * (1 + Real.log Q) ^ 4 *
        ((N : ℝ) ^ ((1 - σ) / 3) / (1 - σ)) := by
      gcongr
    _ ≤ (N : ℝ) ^ σ *
        ((r15EtaCoefficient η) ^ 4 * (N : ℝ) ^ ((4 : ℝ) * η)) *
        ((N : ℝ) ^ ((1 - σ) / 3) / (1 - σ)) := by
      gcongr
    _ = ((r15EtaCoefficient η) ^ 4 / (1 - σ)) *
        (N : ℝ) ^ (σ + 4 * η + (1 - σ) / 3) := by
      have hpow : (N : ℝ) ^ σ * (N : ℝ) ^ (4 * η) *
          (N : ℝ) ^ ((1 - σ) / 3) =
          (N : ℝ) ^ (σ + 4 * η + (1 - σ) / 3) := by
        rw [← Real.rpow_add hNpos, ← Real.rpow_add hNpos]
      calc
        (N : ℝ) ^ σ *
            ((r15EtaCoefficient η) ^ 4 * (N : ℝ) ^ (4 * η)) *
            ((N : ℝ) ^ ((1 - σ) / 3) / (1 - σ)) =
          ((r15EtaCoefficient η) ^ 4 / (1 - σ)) *
            ((N : ℝ) ^ σ * (N : ℝ) ^ (4 * η) *
              (N : ℝ) ^ ((1 - σ) / 3)) := by ring
        _ = ((r15EtaCoefficient η) ^ 4 / (1 - σ)) *
            (N : ℝ) ^ (σ + 4 * η + (1 - σ) / 3) := by rw [hpow]
    _ ≤ ((r15EtaCoefficient η) ^ 4 / (1 - σ)) *
        (N : ℝ) ^ (r15OptimizedExponent η) := by
      have hexp : σ + 4 * η + (1 - σ) / 3 ≤ r15OptimizedExponent η := by
        dsimp [σ, r15OptimizedExponent]
        linarith
      have hp := Real.rpow_le_rpow_of_exponent_le hNreal hexp
      exact mul_le_mul_of_nonneg_left hp (div_nonneg (by positivity) hden.le)
    _ = ((r15EtaCoefficient η) ^ 4 / (1 / 2 - η)) *
        (N : ℝ) ^ (r15OptimizedExponent η) := by
      dsimp [σ]
      ring

theorem r15_floor_scale_le (N : ℕ) (η : ℝ)
    (hN : 8 ≤ N) (hη0 : 0 < η) :
    (r15Cutoff N : ℝ) * (1 + Real.log (r15Cutoff N)) ^ 2 ≤
      (r15EtaCoefficient η) ^ 2 *
        (N : ℝ) ^ (r15OptimizedExponent η) := by
  let Q := r15Cutoff N
  have hN1 : 1 ≤ N := by omega
  have hNreal : (1 : ℝ) ≤ N := by exact_mod_cast hN1
  have hNpos : (0 : ℝ) < N := zero_lt_one.trans_le hNreal
  have hQ1 : 1 ≤ Q := r15Cutoff_one_le N hN
  have hQN : Q ≤ N := r15Cutoff_le_N N hN1
  have hQpow : (Q : ℝ) ≤ (N : ℝ) ^ (1 / 3 : ℝ) := by
    simpa using r15Cutoff_rpow_le N 1 hN (by norm_num)
  have hlog := r15_log_power_le Q N 2 η hQ1 hQN hη0
  norm_num at hlog
  calc
    (r15Cutoff N : ℝ) * (1 + Real.log (r15Cutoff N)) ^ 2 =
        (Q : ℝ) * (1 + Real.log Q) ^ 2 := by rfl
    _ ≤ (N : ℝ) ^ (1 / 3 : ℝ) *
        ((r15EtaCoefficient η) ^ 2 * (N : ℝ) ^ ((2 : ℝ) * η)) := by
      gcongr
    _ = (r15EtaCoefficient η) ^ 2 *
        (N : ℝ) ^ (1 / 3 + 2 * η) := by
      calc
        (N : ℝ) ^ (1 / 3 : ℝ) *
            ((r15EtaCoefficient η) ^ 2 * (N : ℝ) ^ (2 * η)) =
          (r15EtaCoefficient η) ^ 2 *
            ((N : ℝ) ^ (1 / 3 : ℝ) * (N : ℝ) ^ (2 * η)) := by ring
        _ = (r15EtaCoefficient η) ^ 2 *
            (N : ℝ) ^ (1 / 3 + 2 * η) := by rw [Real.rpow_add hNpos]
    _ ≤ (r15EtaCoefficient η) ^ 2 *
        (N : ℝ) ^ (r15OptimizedExponent η) := by
      have hexp : (1 / 3 : ℝ) + 2 * η ≤ r15OptimizedExponent η := by
        dsimp [r15OptimizedExponent]
        linarith
      exact mul_le_mul_of_nonneg_left
        (Real.rpow_le_rpow_of_exponent_le hNreal hexp) (by positivity)

theorem r15_original_scale_le (N : ℕ) (η : ℝ)
    (hN : 8 ≤ N) (hη0 : 0 < η) :
    ((N / (r15Cutoff N + 1) : ℕ) : ℝ) * (1 + Real.log N) ^ 2 ≤
      2 * (r15EtaCoefficient η) ^ 2 *
        (N : ℝ) ^ (r15OptimizedExponent η) := by
  have hN1 : 1 ≤ N := by omega
  have hNreal : (1 : ℝ) ≤ N := by exact_mod_cast hN1
  have hNpos : (0 : ℝ) < N := zero_lt_one.trans_le hNreal
  have hquot := r15_cutoff_quotient_le N hN
  have hlog := r15_log_power_le N N 2 η hN1 le_rfl hη0
  norm_num at hlog
  calc
    ((N / (r15Cutoff N + 1) : ℕ) : ℝ) * (1 + Real.log N) ^ 2 ≤
        (2 * (N : ℝ) ^ (2 / 3 : ℝ)) *
          ((r15EtaCoefficient η) ^ 2 * (N : ℝ) ^ (2 * η)) := by
      exact mul_le_mul hquot hlog (by positivity) (by positivity)
    _ = 2 * (r15EtaCoefficient η) ^ 2 *
        (N : ℝ) ^ (2 / 3 + 2 * η) := by
      rw [Real.rpow_add hNpos]
      ring
    _ ≤ 2 * (r15EtaCoefficient η) ^ 2 *
        (N : ℝ) ^ (r15OptimizedExponent η) := by
      have hexp : (2 / 3 : ℝ) + 2 * η ≤ r15OptimizedExponent η := by
        dsimp [r15OptimizedExponent]
        linarith
      exact mul_le_mul_of_nonneg_left
        (Real.rpow_le_rpow_of_exponent_le hNreal hexp) (by positivity)

theorem r15_constant_scale_le (N : ℕ) (η : ℝ)
    (hN : 8 ≤ N) (hη0 : 0 < η) (hη1 : η ≤ 1 / 8) :
    (N : ℝ) * (r15Cutoff N : ℝ) ^ (-1 + 2 * η) ≤
      (2 : ℝ) ^ (1 - 2 * η) *
        (N : ℝ) ^ (r15OptimizedExponent η) := by
  have hN1 : 1 ≤ N := by omega
  have hNreal : (1 : ℝ) ≤ N := by exact_mod_cast hN1
  have hNpos : (0 : ℝ) < N := zero_lt_one.trans_le hNreal
  have ha : -1 + 2 * η ≤ 0 := by linarith
  have hcut := r15Cutoff_rpow_le_of_nonpos N (-1 + 2 * η) hN ha
  calc
    (N : ℝ) * (r15Cutoff N : ℝ) ^ (-1 + 2 * η) ≤
        (N : ℝ) * ((2 : ℝ) ^ (-(-1 + 2 * η)) *
          (N : ℝ) ^ ((-1 + 2 * η) / 3)) :=
      mul_le_mul_of_nonneg_left hcut (Nat.cast_nonneg N)
    _ = (2 : ℝ) ^ (1 - 2 * η) *
        (N : ℝ) ^ (1 + (-1 + 2 * η) / 3) := by
      have hp : (N : ℝ) * (N : ℝ) ^ ((-1 + 2 * η) / 3) =
          (N : ℝ) ^ (1 + (-1 + 2 * η) / 3) := by
        calc
          (N : ℝ) * (N : ℝ) ^ ((-1 + 2 * η) / 3) =
              (N : ℝ) ^ (1 : ℝ) * (N : ℝ) ^ ((-1 + 2 * η) / 3) := by simp
          _ = (N : ℝ) ^ (1 + (-1 + 2 * η) / 3) := by
            rw [Real.rpow_add hNpos]
      rw [show -(-1 + 2 * η) = 1 - 2 * η by ring]
      calc
        (N : ℝ) * ((2 : ℝ) ^ (1 - 2 * η) *
            (N : ℝ) ^ ((-1 + 2 * η) / 3)) =
          (2 : ℝ) ^ (1 - 2 * η) *
            ((N : ℝ) * (N : ℝ) ^ ((-1 + 2 * η) / 3)) := by ring
        _ = (2 : ℝ) ^ (1 - 2 * η) *
            (N : ℝ) ^ (1 + (-1 + 2 * η) / 3) := by rw [hp]
    _ ≤ (2 : ℝ) ^ (1 - 2 * η) *
        (N : ℝ) ^ (r15OptimizedExponent η) := by
      have hexp : (1 : ℝ) + (-1 + 2 * η) / 3 ≤ r15OptimizedExponent η := by
        dsimp [r15OptimizedExponent]
        linarith
      exact mul_le_mul_of_nonneg_left
        (Real.rpow_le_rpow_of_exponent_le hNreal hexp) (by positivity)

end RH


==> anc/Rhlean/Targets_R15bd.lean <==
import Rhlean.Verified_R15bc

namespace RH

noncomputable def r15OptimizedConstant (η : ℝ) : ℝ :=
  4 * r15WeightedConstant (1 / 2 + η) *
      ((r15EtaCoefficient η) ^ 4 / (1 / 2 - η)) +
    2 * |r15C0| * (r15EtaCoefficient η) ^ 2 +
    2 * (r15EtaCoefficient η) ^ 2 +
    |r15C0| * r15LogMajorConstant η * (2 : ℝ) ^ (1 - 2 * η) *
      ∑' q : ℕ, (q : ℝ) ^ (-1 - η)

theorem r15OptimizedConstant_nonneg (η : ℝ)
    (hη0 : 0 < η) (hη1 : η ≤ 1 / 8) :
    0 ≤ r15OptimizedConstant η := by
  have hden : 0 < 1 / 2 - η := by linarith
  have hW : 0 ≤ r15WeightedConstant (1 / 2 + η) :=
    r15WeightedConstant_nonneg _
  have hP : 0 ≤ ∑' q : ℕ, (q : ℝ) ^ (-1 - η) := by
    apply tsum_nonneg
    intro q
    exact Real.rpow_nonneg (Nat.cast_nonneg q) _
  have h1 : 0 ≤ 4 * r15WeightedConstant (1 / 2 + η) *
      ((r15EtaCoefficient η) ^ 4 / (1 / 2 - η)) := by positivity
  have h2 : 0 ≤ 2 * |r15C0| * (r15EtaCoefficient η) ^ 2 := by positivity
  have h3 : 0 ≤ 2 * (r15EtaCoefficient η) ^ 2 := by positivity
  have h4 : 0 ≤ |r15C0| * r15LogMajorConstant η * (2 : ℝ) ^ (1 - 2 * η) *
      ∑' q : ℕ, (q : ℝ) ^ (-1 - η) := by
    have hL : 0 ≤ r15LogMajorConstant η := by
      unfold r15LogMajorConstant
      positivity
    positivity
  unfold r15OptimizedConstant
  exact add_nonneg (add_nonneg (add_nonneg h1 h2) h3) h4

theorem r15_optimized_power_bound (N : ℕ) (η : ℝ)
    (hN : 8 ≤ N) (hη0 : 0 < η) (hη1 : η ≤ 1 / 8) :
    |((Tq N : ℚ) : ℝ) - (N : ℝ) * r15Constant| ≤
      r15OptimizedConstant η * (N : ℝ) ^ (r15OptimizedExponent η) := by
  let Q := r15Cutoff N
  let E := (N : ℝ) ^ (r15OptimizedExponent η)
  have hQ : 1 ≤ Q := r15Cutoff_one_le N hN
  have hσ0 : 1 / 2 < 1 / 2 + η := by linarith
  have hσ1 : 1 / 2 + η < 1 := by linarith
  have hδ1 : η < 1 / 2 := by linarith
  have hglobal := r15_parameterized_global_error N Q (1 / 2 + η) η
    hQ hσ0 hσ1 hη0 hδ1
  have ha := r15_analytic_scale_le N η hN hη0 hη1
  have hf := r15_floor_scale_le N η hN hη0
  have ho := r15_original_scale_le N η hN hη0
  have hc := r15_constant_scale_le N η hN hη0 hη1
  have hW : 0 ≤ 4 * r15WeightedConstant (1 / 2 + η) := by
    exact mul_nonneg (by norm_num) (r15WeightedConstant_nonneg _)
  have hA :
      4 * (N : ℝ) ^ (1 / 2 + η) * r15WeightedConstant (1 / 2 + η) *
          (1 + Real.log Q) ^ 4 *
          ((Q : ℝ) ^ (1 - (1 / 2 + η)) / (1 - (1 / 2 + η))) ≤
        (4 * r15WeightedConstant (1 / 2 + η) *
          ((r15EtaCoefficient η) ^ 4 / (1 / 2 - η))) * E := by
    have := mul_le_mul_of_nonneg_left ha hW
    dsimp [Q, E] at this ⊢
    convert this using 1 <;> ring
  have hF : 2 * |r15C0| * (Q : ℝ) * (1 + Real.log Q) ^ 2 ≤
      (2 * |r15C0| * (r15EtaCoefficient η) ^ 2) * E := by
    have hFscalar : 0 ≤ 2 * |r15C0| :=
      mul_nonneg (by norm_num) (abs_nonneg r15C0)
    have := mul_le_mul_of_nonneg_left hf hFscalar
    dsimp [Q, E] at this ⊢
    convert this using 1 <;> ring
  have hO : ((N / (Q + 1) : ℕ) : ℝ) * (1 + Real.log N) ^ 2 ≤
      (2 * (r15EtaCoefficient η) ^ 2) * E := by
    simpa [Q, E] using ho
  have hP : 0 ≤ ∑' q : ℕ, (q : ℝ) ^ (-1 - η) := by
    apply tsum_nonneg
    intro q
    exact Real.rpow_nonneg (Nat.cast_nonneg q) _
  have hL : 0 ≤ r15LogMajorConstant η := by
    unfold r15LogMajorConstant
    positivity
  have hscalar : 0 ≤ |r15C0| * r15LogMajorConstant η *
      ∑' q : ℕ, (q : ℝ) ^ (-1 - η) := by positivity
  have hC : (N : ℝ) * |r15C0| *
        (r15LogMajorConstant η * (Q : ℝ) ^ (-1 + 2 * η) *
          ∑' q : ℕ, (q : ℝ) ^ (-1 - η)) ≤
      (|r15C0| * r15LogMajorConstant η * (2 : ℝ) ^ (1 - 2 * η) *
        ∑' q : ℕ, (q : ℝ) ^ (-1 - η)) * E := by
    have := mul_le_mul_of_nonneg_left hc hscalar
    dsimp [Q, E] at this ⊢
    convert this using 1 <;> ring
  calc
    |((Tq N : ℚ) : ℝ) - (N : ℝ) * r15Constant| ≤
        r15GlobalErrorBound N Q (1 / 2 + η) η := hglobal
    _ ≤ ((4 * r15WeightedConstant (1 / 2 + η) *
            ((r15EtaCoefficient η) ^ 4 / (1 / 2 - η))) * E +
          (2 * |r15C0| * (r15EtaCoefficient η) ^ 2) * E) +
        (2 * (r15EtaCoefficient η) ^ 2) * E +
        (|r15C0| * r15LogMajorConstant η * (2 : ℝ) ^ (1 - 2 * η) *
          ∑' q : ℕ, (q : ℝ) ^ (-1 - η)) * E := by
      unfold r15GlobalErrorBound
      exact add_le_add (add_le_add (add_le_add hA hF) hO) hC
    _ = r15OptimizedConstant η * (N : ℝ) ^ (r15OptimizedExponent η) := by
      unfold r15OptimizedConstant
      dsimp [E]
      ring

/-- Fully quantified `2/3+epsilon` power saving, apart from the separate positivity claim
for the limiting constant. -/
theorem r15_power_saving (ε : ℝ) (hε : 0 < ε) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ N : ℕ, 8 ≤ N →
      |((Tq N : ℚ) : ℝ) - (N : ℝ) * r15Constant| ≤
        C * (N : ℝ) ^ (2 / 3 + ε) := by
  let η : ℝ := min (ε / 10) (1 / 8)
  have hη0 : 0 < η := by
    dsimp [η]
    exact lt_min (div_pos hε (by norm_num)) (by norm_num)
  have hη1 : η ≤ 1 / 8 := by
    dsimp [η]
    exact min_le_right _ _
  have hηeps : 5 * η ≤ ε := by
    have hle : η ≤ ε / 10 := by
      dsimp [η]
      exact min_le_left _ _
    linarith
  refine ⟨r15OptimizedConstant η, r15OptimizedConstant_nonneg η hη0 hη1, ?_⟩
  intro N hN
  have hopt := r15_optimized_power_bound N η hN hη0 hη1
  have hNreal : (1 : ℝ) ≤ N := by exact_mod_cast (by omega : 1 ≤ N)
  have hexp : r15OptimizedExponent η ≤ 2 / 3 + ε := by
    dsimp [r15OptimizedExponent]
    linarith
  have hp := Real.rpow_le_rpow_of_exponent_le hNreal hexp
  exact hopt.trans (mul_le_mul_of_nonneg_left hp
    (r15OptimizedConstant_nonneg η hη0 hη1))

end RH


==> anc/Rhlean/Targets_R15be.lean <==
import Rhlean.Verified_R15bd
import Mathlib.Analysis.SpecialFunctions.Log.Summable

open ArithmeticFunction Nat

namespace RH

/-- The unexceptional Euler-product constant is strictly positive. -/
theorem r15C0_pos : 0 < r15C0 := by
  let L : Nat.Primes → ℝ := fun p => ∑' k : ℕ, r15SignedCoeff 1 (p ^ k)
  let u : Nat.Primes → ℝ := fun p => L p - 1
  have hL_formula (p : Nat.Primes) :
      L p = (1 - 1 / (p : ℝ)) * (1 + 1 / (p : ℝ) - 1 / (p : ℝ) ^ 3) := by
    exact tsum_r15SignedCoeff_prime_powers_of_not_dvd 1 p p.property p.property.not_dvd_one
  have hL_pos (p : Nat.Primes) : 0 < L p := by
    rw [hL_formula]
    have hp : (2 : ℝ) ≤ (p : ℝ) := by exact_mod_cast p.property.two_le
    have hp0 : (0 : ℝ) < (p : ℝ) := by positivity
    apply mul_pos
    · rw [sub_pos]
      exact (div_lt_one hp0).2 (by nlinarith)
    · field_simp
      nlinarith [sq_nonneg ((p : ℝ) - 1)]
  have hu_summable : Summable (fun p : Nat.Primes => ‖u p‖) := by
    have hmajorNat : Summable (fun n : ℕ => 2 * (n : ℝ) ^ (-(2 : ℝ))) :=
      (Real.summable_nat_rpow.mpr (by norm_num)).mul_left 2
    apply (hmajorNat.subtype Nat.Prime).of_norm_bounded
    intro p
    simp only [Real.norm_eq_abs, abs_of_nonneg (abs_nonneg _), Function.comp_apply]
    have hp : (2 : ℝ) ≤ (p : ℝ) := by exact_mod_cast p.property.two_le
    have hp0 : (0 : ℝ) < (p : ℝ) := by positivity
    change |L p - 1| ≤ 2 * ((p : ℝ) ^ (-(2 : ℝ)))
    rw [hL_formula]
    have heq :
        (1 - 1 / (p : ℝ)) * (1 + 1 / (p : ℝ) - 1 / (p : ℝ) ^ 3) - 1 =
          -(((p : ℝ) ^ 2 + (p : ℝ) - 1) / (p : ℝ) ^ 4) := by
      field_simp
      ring
    rw [heq, abs_neg, abs_of_nonneg (div_nonneg (by nlinarith) (by positivity)),
      Real.rpow_neg (le_of_lt hp0), Real.rpow_two]
    field_simp
    nlinarith [sq_nonneg ((p : ℝ) - 1)]
  have hnorm1 : Summable (fun n : ℕ => ‖r15SignedCoeff 1 n‖) := by
    simpa [r15SignedCoeff, r15WeightedAbs, Real.norm_eq_abs, abs_div] using
      (summable_r15WeightedAbs 1 1 (by omega) (by norm_num))
  have hEP : HasProd L r15C0 := by
    unfold L r15C0
    exact (isMultiplicative_r15SignedCoeff 1).eulerProduct_hasProd hnorm1
  have hprod : (∏' p : Nat.Primes, L p) = r15C0 := hEP.tprod_eq
  have ht_ne : (∏' p : Nat.Primes, L p) ≠ 0 := by
    have h := tprod_one_add_ne_zero_of_summable
      (f := u) (fun p => by simpa [u] using (hL_pos p).ne') hu_summable
    simpa [u] using h
  have ht_nonneg : 0 ≤ ∏' p : Nat.Primes, L p := by
    apply abs_eq_self.mp
    calc
      |∏' p : Nat.Primes, L p| = ∏' p : Nat.Primes, |L p| :=
        hEP.multipliable.abs_tprod
      _ = ∏' p : Nat.Primes, L p := by
        apply tprod_congr
        intro p
        exact abs_of_pos (hL_pos p)
  rw [← hprod]
  exact lt_of_le_of_ne ht_nonneg ht_ne.symm

end RH


==> anc/Rhlean/Targets_R15bf.lean <==
import Rhlean.Verified_R15be
import Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics

open ArithmeticFunction Finset Nat Filter
open scoped ArithmeticFunction.Moebius Topology

namespace RH

/-- Every exact quotient block is nonnegative. -/
theorem r15Block_nonneg (N q : ℕ) : 0 ≤ r15Block N q := by
  rw [show r15Block N q =
      ∑ d ∈ Finset.Ioc (N / (q + 1)) (N / q), r15SquareTerm N d by
    simp [r15Block, r15SquareTerm, r15InnerSum]]
  apply Finset.sum_nonneg
  intro d hd
  exact r15SquareTerm_nonneg N d
    ((Nat.zero_le _).trans_lt (Finset.mem_Ioc.mp hd).1)

/-- Every finite coefficient in the limiting constant is nonnegative. -/
theorem r15A_nonneg (q : ℕ) : 0 ≤ r15A q := by
  by_cases hq0 : q = 0
  · subst q
    simp [r15A]
  have hq : 0 < q := Nat.pos_of_ne_zero hq0
  let B : ℕ → ℝ := fun m =>
    r15Block ((m + 1) * q * (q + 1)) q / ((m + 1 : ℕ) : ℝ)
  let K : ℝ :=
    4 * ((q + 1 : ℕ) : ℝ) ^ (3 / 4 : ℝ) *
      r15WeightedConstant (3 / 4 : ℝ) * r15DivisorPairSum q
  have hqdiv (m : ℕ) :
      ((m + 1) * q * (q + 1)) / q = (m + 1) * (q + 1) := by
    rw [show (m + 1) * q * (q + 1) = q * ((m + 1) * (q + 1)) by ring]
    exact Nat.mul_div_right _ hq
  have hsuccdiv (m : ℕ) :
      ((m + 1) * q * (q + 1)) / (q + 1) = (m + 1) * q := by
    exact Nat.mul_div_left _ (Nat.succ_pos q)
  have herr (m : ℕ) :
      |B m - r15C0 * r15A q| ≤ K / (((m + 1 : ℕ) : ℝ) ^ (1 / 4 : ℝ)) := by
    have h := r15_block_mean_error_simplified
      ((m + 1) * q * (q + 1)) q (3 / 4 : ℝ) hq (by norm_num) (by norm_num)
    rw [hqdiv, hsuccdiv] at h
    have hm0 : (0 : ℝ) < ((m + 1 : ℕ) : ℝ) := by positivity
    have hdiff :
        (((((m + 1) * (q + 1) : ℕ) : ℝ) - (((m + 1) * q : ℕ) : ℝ)) =
          ((m + 1 : ℕ) : ℝ)) := by
      push_cast
      ring
    rw [hdiff] at h
    calc
      |B m - r15C0 * r15A q| =
          |r15Block ((m + 1) * q * (q + 1)) q -
            ((m + 1 : ℕ) : ℝ) * r15C0 * r15A q| / ((m + 1 : ℕ) : ℝ) := by
              have heq : B m - r15C0 * r15A q =
                  (r15Block ((m + 1) * q * (q + 1)) q -
                    ((m + 1 : ℕ) : ℝ) * r15C0 * r15A q) /
                    ((m + 1 : ℕ) : ℝ) := by
                dsimp [B]
                field_simp
              rw [heq, abs_div, abs_of_pos hm0]
      _ ≤ (4 * ((((m + 1) * (q + 1) : ℕ) : ℝ) ^ (3 / 4 : ℝ)) *
            r15WeightedConstant (3 / 4 : ℝ) * r15DivisorPairSum q) /
            ((m + 1 : ℕ) : ℝ) :=
        div_le_div_of_nonneg_right h hm0.le
      _ = K / (((m + 1 : ℕ) : ℝ) ^ (1 / 4 : ℝ)) := by
        rw [Nat.cast_mul, Real.mul_rpow (by positivity) (by positivity)]
        have hx :
            (((m + 1 : ℕ) : ℝ) ^ (3 / 4 : ℝ)) / ((m + 1 : ℕ) : ℝ) =
              1 / (((m + 1 : ℕ) : ℝ) ^ (1 / 4 : ℝ)) := by
          calc
            (((m + 1 : ℕ) : ℝ) ^ (3 / 4 : ℝ)) / ((m + 1 : ℕ) : ℝ) =
                (((m + 1 : ℕ) : ℝ) ^ (3 / 4 : ℝ)) /
                  (((m + 1 : ℕ) : ℝ) ^ (1 : ℝ)) := by rw [Real.rpow_one]
            _ = ((m + 1 : ℕ) : ℝ) ^ ((3 / 4 : ℝ) - 1) :=
              (Real.rpow_sub hm0 _ _).symm
            _ = ((m + 1 : ℕ) : ℝ) ^ (-(1 / 4 : ℝ)) := by norm_num
            _ = 1 / (((m + 1 : ℕ) : ℝ) ^ (1 / 4 : ℝ)) := by
              simpa [one_div] using Real.rpow_neg hm0.le (1 / 4 : ℝ)
        dsimp [K]
        calc
          4 * ((((m + 1 : ℕ) : ℝ) ^ (3 / 4 : ℝ)) *
                (((q + 1 : ℕ) : ℝ) ^ (3 / 4 : ℝ))) *
                r15WeightedConstant (3 / 4 : ℝ) * r15DivisorPairSum q /
                ((m + 1 : ℕ) : ℝ) =
              (4 * ((q + 1 : ℕ) : ℝ) ^ (3 / 4 : ℝ) *
                r15WeightedConstant (3 / 4 : ℝ) * r15DivisorPairSum q) *
                ((((m + 1 : ℕ) : ℝ) ^ (3 / 4 : ℝ)) / ((m + 1 : ℕ) : ℝ)) := by ring
          _ = (4 * ((q + 1 : ℕ) : ℝ) ^ (3 / 4 : ℝ) *
                r15WeightedConstant (3 / 4 : ℝ) * r15DivisorPairSum q) /
                (((m + 1 : ℕ) : ℝ) ^ (1 / 4 : ℝ)) := by rw [hx]; ring
  have hbase : Tendsto (fun m : ℕ => ((m + 1 : ℕ) : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.comp (tendsto_add_atTop_nat 1)
  have hdenom : Tendsto
      (fun m : ℕ => ((m + 1 : ℕ) : ℝ) ^ (1 / 4 : ℝ)) atTop atTop :=
    (tendsto_rpow_atTop (by norm_num)).comp hbase
  have hmajor : Tendsto
      (fun m : ℕ => K / (((m + 1 : ℕ) : ℝ) ^ (1 / 4 : ℝ))) atTop (𝓝 0) :=
    hdenom.const_div_atTop K
  have hB : Tendsto B atTop (𝓝 (r15C0 * r15A q)) := by
    apply tendsto_iff_norm_sub_tendsto_zero.mpr
    exact squeeze_zero'
      (Eventually.of_forall fun m => norm_nonneg _)
      (Eventually.of_forall fun m => by
        simpa [Real.norm_eq_abs] using herr m)
      hmajor
  have hprod : 0 ≤ r15C0 * r15A q :=
    ge_of_tendsto' hB (fun m => div_nonneg
      (r15Block_nonneg ((m + 1) * q * (q + 1)) q) (by positivity))
  rw [mul_comm] at hprod
  exact nonneg_of_mul_nonneg_left hprod r15C0_pos

end RH


==> anc/Rhlean/Targets_R15bg.lean <==
import Rhlean.Verified_R15bf

open ArithmeticFunction Finset Nat Filter
open scoped ArithmeticFunction.Moebius Topology

namespace RH

theorem r15A_one : r15A 1 = 1 := by
  simp [r15A, r15MuPairWeight, r15R]

theorem r15ConstantTerm_one : r15ConstantTerm 1 = 1 / 2 := by
  simp [r15ConstantTerm, r15A_one]

theorem r15ConstantTerm_nonneg (q : ℕ) : 0 ≤ r15ConstantTerm q := by
  by_cases hq : q = 0
  · subst q
    simp [r15ConstantTerm, r15A]
  · exact div_nonneg (r15A_nonneg q) (by positivity)

/-- The limiting constant in the R15 power-saving theorem is strictly positive. -/
theorem r15Constant_pos : 0 < r15Constant := by
  have hseries : 0 < ∑' q : ℕ, r15ConstantTerm q := by
    have hfirst : (0 : ℝ) < r15ConstantTerm 1 := by
      rw [r15ConstantTerm_one]
      norm_num
    exact hfirst.trans_le
      (summable_r15ConstantTerm.le_tsum 1
        (fun q _ => r15ConstantTerm_nonneg q))
  exact mul_pos r15C0_pos hseries

end RH


==> anc/Rhlean/Targets_R15bh.lean <==
import Rhlean.Verified_R15bg

namespace RH

/-- Single-signature formal counterpart of the R15 manuscript's headline theorem. -/
theorem r15_headline_theorem (ε : ℝ) (hε : 0 < ε) :
    Summable r15ConstantTerm ∧
    0 < r15Constant ∧
    (∀ q : ℕ, 0 ≤ r15A q) ∧
    ∃ C : ℝ, 0 ≤ C ∧ ∀ N : ℕ, 8 ≤ N →
      |((Tq N : ℚ) : ℝ) - (N : ℝ) * r15Constant| ≤
        C * (N : ℝ) ^ (2 / 3 + ε) := by
  exact ⟨summable_r15ConstantTerm, r15Constant_pos, r15A_nonneg,
    r15_power_saving ε hε⟩

end RH


==> anc/Rhlean/Targets_R15p.lean <==
import Rhlean.Verified_R15o

set_option maxHeartbeats 800000

open Finset

namespace RH

/-- The weighted absolute series controls the tail of the coefficient series. -/
theorem convolution_coefficient_tail_le
    (X : ℕ) (σ : ℝ) (g : ℕ → ℝ)
    (hX : 1 ≤ X) (hσ0 : 0 ≤ σ) (hσ1 : σ ≤ 1)
    (hg1 : Summable (fun e : ℕ => g e / (e : ℝ)))
    (hgσ : Summable (fun e : ℕ => |g e| / (e : ℝ) ^ σ)) :
    (X : ℝ) * |(∑ e ∈ Icc 1 X, g e / (e : ℝ)) -
        ∑' e : ℕ, g e / (e : ℝ)| ≤
      (X : ℝ) ^ σ * ∑' e : ℕ, |g e| / (e : ℝ) ^ σ := by
  let s : Finset ℕ := Icc 1 X
  let f : ℕ → ℝ := fun e => g e / (e : ℝ)
  let t : Set ℕ := (s : Set ℕ)ᶜ
  have hdecomp :
      (∑ e ∈ s, f e) + ∑' e : t, f e = ∑' e : ℕ, f e := by
    change (∑ e ∈ s, f e) + ∑' e : ↥((s : Set ℕ)ᶜ), f e = ∑' e : ℕ, f e
    exact hg1.sum_add_tsum_compl
  have herr :
      (∑ e ∈ Icc 1 X, g e / (e : ℝ)) - ∑' e : ℕ, g e / (e : ℝ) =
        -(∑' e : t, f e) := by
    change (∑ e ∈ s, f e) - ∑' e : ℕ, f e =
      -(∑' e : t, f e)
    rw [← hdecomp]
    ring
  have habs_sub : Summable (fun e : t => |f e|) := hg1.abs.subtype t
  have hf_sub : Summable (fun e : t => f e) := hg1.subtype t
  have hnorm : |∑' e : t, f e| ≤ ∑' e : t, |f e| := by
    rw [abs_le]
    constructor
    · rw [← tsum_neg]
      exact habs_sub.neg.tsum_le_tsum (fun e => neg_abs_le (f e)) hf_sub
    · exact hf_sub.tsum_le_tsum (fun e => le_abs_self (f e)) habs_sub
  have htail_eq :
      (∑' e : t, |f e|) =
        ∑' e : ℕ, if X < e then |g e| / (e : ℝ) else 0 := by
    calc
      (∑' e : t, |f e|) =
          ∑' e : ℕ, t.indicator (fun n : ℕ => |f n|) e :=
        _root_.tsum_subtype t (fun n : ℕ => |f n|)
      _ = ∑' e : ℕ, if X < e then |g e| / (e : ℝ) else 0 := by
        apply tsum_congr
        intro e
        by_cases he0 : e = 0
        · subst e
          simp [f]
        · have he1 : 1 ≤ e := Nat.one_le_iff_ne_zero.mpr he0
          by_cases heX : X < e
          · simp [t, s, f, heX, he1, abs_div]
          · have he_le : e ≤ X := Nat.le_of_not_gt heX
            simp [t, s, f, heX, he1, he_le]
  have htail_abs :
      |(∑ e ∈ Icc 1 X, g e / (e : ℝ)) - ∑' e : ℕ, g e / (e : ℝ)| ≤
        ∑' e : ℕ, if X < e then |g e| / (e : ℝ) else 0 := by
    rw [herr, abs_neg]
    exact hnorm.trans_eq htail_eq
  calc
    (X : ℝ) * |(∑ e ∈ Icc 1 X, g e / (e : ℝ)) -
        ∑' e : ℕ, g e / (e : ℝ)| ≤
      (X : ℝ) * (∑' e : ℕ, if X < e then |g e| / (e : ℝ) else 0) :=
        mul_le_mul_of_nonneg_left htail_abs (Nat.cast_nonneg X)
    _ = ∑' e : ℕ, if X < e then (X : ℝ) * (|g e| / (e : ℝ)) else 0 := by
      rw [← tsum_mul_left]
      apply tsum_congr
      intro e
      split_ifs <;> simp
    _ ≤ (X : ℝ) ^ σ * ∑' e : ℕ, |g e| / (e : ℝ) ^ σ :=
      weighted_tail_tsum_le X σ g hX hσ0 hσ1 hgσ

/-- Quantitative mean-value estimate for a summatory divisor convolution. -/
theorem summatory_convolution_error_weighted
    (X : ℕ) (σ : ℝ) (g : ℕ → ℝ)
    (hX : 1 ≤ X) (hσ0 : 0 ≤ σ) (hσ1 : σ ≤ 1)
    (hg1 : Summable (fun e : ℕ => g e / (e : ℝ)))
    (hgσ : Summable (fun e : ℕ => |g e| / (e : ℝ) ^ σ)) :
    |(∑ n ∈ Icc 1 X, ∑ e ∈ n.divisors, g e) -
        (X : ℝ) * ∑' e : ℕ, g e / (e : ℝ)| ≤
      2 * (X : ℝ) ^ σ * ∑' e : ℕ, |g e| / (e : ℝ) ^ σ := by
  have hbase := summatory_convolution_error_tsum X g hg1
  have hinitial := weighted_initial_segment_le X σ g hX hσ0 hgσ
  have htail := convolution_coefficient_tail_le X σ g hX hσ0 hσ1 hg1 hgσ
  calc
    |(∑ n ∈ Icc 1 X, ∑ e ∈ n.divisors, g e) -
        (X : ℝ) * ∑' e : ℕ, g e / (e : ℝ)| ≤
      (∑ e ∈ Icc 1 X, |g e|) +
        (X : ℝ) * |(∑ e ∈ Icc 1 X, g e / (e : ℝ)) -
          ∑' e : ℕ, g e / (e : ℝ)| := hbase
    _ ≤ ((X : ℝ) ^ σ * ∑' e : ℕ, |g e| / (e : ℝ) ^ σ) +
        ((X : ℝ) ^ σ * ∑' e : ℕ, |g e| / (e : ℝ) ^ σ) :=
      add_le_add hinitial htail
    _ = 2 * (X : ℝ) ^ σ * ∑' e : ℕ, |g e| / (e : ℝ) ^ σ := by ring

end RH


==> anc/Rhlean/Targets_R15q.lean <==
import Rhlean.Verified_R15p

open Finset

namespace RH

/-- Uniform mean-value bound from a weighted coefficient-series majorant. -/
theorem summatory_convolution_error_of_weighted_bound
    (X : ℕ) (σ a B : ℝ) (g : ℕ → ℝ)
    (hX : 1 ≤ X) (hσ0 : 0 ≤ σ) (hσ1 : σ ≤ 1)
    (hg1 : Summable (fun e : ℕ => g e / (e : ℝ)))
    (hgσ : Summable (fun e : ℕ => |g e| / (e : ℝ) ^ σ))
    (ha : (∑' e : ℕ, g e / (e : ℝ)) = a)
    (hB : (∑' e : ℕ, |g e| / (e : ℝ) ^ σ) ≤ B) :
    |(∑ n ∈ Icc 1 X, ∑ e ∈ n.divisors, g e) - (X : ℝ) * a| ≤
      2 * (X : ℝ) ^ σ * B := by
  rw [← ha]
  exact (summatory_convolution_error_weighted X σ g hX hσ0 hσ1 hg1 hgσ).trans
    (mul_le_mul_of_nonneg_left hB
      (mul_nonneg (by positivity) (Real.rpow_nonneg (Nat.cast_nonneg X) σ)))

end RH


==> anc/Rhlean/Targets_R15r.lean <==
import Rhlean.Verified_R15q
import Mathlib.NumberTheory.ArithmeticFunction.Misc
import Mathlib.NumberTheory.ArithmeticFunction.Moebius

open ArithmeticFunction Finset
open scoped ArithmeticFunction.Moebius ArithmeticFunction.zeta

namespace RH

/-- The integer Möbius arithmetic function, coerced coefficientwise to `ℝ`. -/
noncomputable def mobiusReal : ArithmeticFunction ℝ :=
  (μ : ArithmeticFunction ℤ)

/-- The squarefree Euler factor occurring in the R15 mean value. -/
noncomputable def r15PrimeWeight : ArithmeticFunction ℝ :=
  ArithmeticFunction.prodPrimeFactors (fun p => 1 - 1 / (p : ℝ) ^ 2)

/-- Indicator of positive integers coprime to `r`, as an arithmetic function. -/
def coprimeIndicator (r : ℕ) : ArithmeticFunction ℝ where
  toFun n := if n = 0 then 0 else if Nat.Coprime n r then 1 else 0
  map_zero' := by simp

/-- The concrete multiplicative summand in the R15 uniform mean-value lemma. -/
noncomputable def r15f (r : ℕ) : ArithmeticFunction ℝ :=
  ((mobiusReal.ppow 2).pmul r15PrimeWeight).pmul (coprimeIndicator r)

/-- Möbius-inversion coefficients for `r15f`. -/
noncomputable def r15g (r : ℕ) : ArithmeticFunction ℝ := mobiusReal * r15f r

theorem r15f_apply_prime_of_not_dvd (r p : ℕ) (hp : p.Prime) (hpr : ¬p ∣ r) :
    r15f r p = 1 - 1 / (p : ℝ) ^ 2 := by
  simp [r15f, mobiusReal, r15PrimeWeight, coprimeIndicator,
    ArithmeticFunction.ppow_apply, ArithmeticFunction.moebius_apply_prime hp,
    hp, hp.ne_zero, hp.coprime_iff_not_dvd, hpr]

theorem r15f_apply_prime_of_dvd (r p : ℕ) (hp : p.Prime) (hpr : p ∣ r) :
    r15f r p = 0 := by
  simp [r15f, mobiusReal, r15PrimeWeight, coprimeIndicator,
    ArithmeticFunction.ppow_apply, ArithmeticFunction.moebius_apply_prime hp,
    hp, hp.ne_zero, hp.coprime_iff_not_dvd, hpr]

theorem zeta_mul_r15g (r : ℕ) :
    (ζ : ArithmeticFunction ℝ) * r15g r = r15f r := by
  unfold r15g mobiusReal
  rw [← mul_assoc, ArithmeticFunction.coe_zeta_mul_coe_moebius, one_mul]

end RH


==> anc/Rhlean/Targets_R15s.lean <==
import Rhlean.Verified_R15r

open ArithmeticFunction Finset
open scoped ArithmeticFunction.Moebius ArithmeticFunction.zeta

namespace RH

theorem r15f_apply_prime_sq (r p : ℕ) (hp : p.Prime) : r15f r (p ^ 2) = 0 := by
  have hμ : μ (p ^ 2) = 0 := by
    rw [ArithmeticFunction.moebius_apply_prime_pow hp (show (2 : ℕ) ≠ 0 by norm_num)]
    simp
  simp [r15f, mobiusReal, ArithmeticFunction.ppow_apply, hμ]

theorem r15g_apply_one (r : ℕ) : r15g r 1 = 1 := by
  simp [r15g, mobiusReal, r15f, r15PrimeWeight, coprimeIndicator,
    ArithmeticFunction.ppow_apply]

theorem r15g_apply_prime_of_not_dvd (r p : ℕ) (hp : p.Prime) (hpr : ¬p ∣ r) :
    r15g r p = -1 / (p : ℝ) ^ 2 := by
  have hconv := congrArg (fun F : ArithmeticFunction ℝ => F p) (zeta_mul_r15g r)
  change ((ζ : ArithmeticFunction ℝ) * r15g r) p = r15f r p at hconv
  rw [ArithmeticFunction.coe_zeta_mul_apply, hp.divisors] at hconv
  rw [Finset.sum_insert (by simpa using hp.ne_one.symm), Finset.sum_singleton,
    r15g_apply_one, r15f_apply_prime_of_not_dvd r p hp hpr] at hconv
  linear_combination hconv

theorem r15g_apply_prime_of_dvd (r p : ℕ) (hp : p.Prime) (hpr : p ∣ r) :
    r15g r p = -1 := by
  have hconv := congrArg (fun F : ArithmeticFunction ℝ => F p) (zeta_mul_r15g r)
  change ((ζ : ArithmeticFunction ℝ) * r15g r) p = r15f r p at hconv
  rw [ArithmeticFunction.coe_zeta_mul_apply, hp.divisors] at hconv
  rw [Finset.sum_insert (by simpa using hp.ne_one.symm), Finset.sum_singleton,
    r15g_apply_one, r15f_apply_prime_of_dvd r p hp hpr] at hconv
  linarith

lemma r15g_prime_sq_sum (r p : ℕ) (hp : p.Prime) :
    r15g r 1 + r15g r p + r15g r (p ^ 2) = 0 := by
  have hconv := congrArg (fun F : ArithmeticFunction ℝ => F (p ^ 2)) (zeta_mul_r15g r)
  change ((ζ : ArithmeticFunction ℝ) * r15g r) (p ^ 2) = r15f r (p ^ 2) at hconv
  rw [ArithmeticFunction.coe_zeta_mul_apply, Nat.sum_divisors_prime_pow hp] at hconv
  simp [Finset.sum_range_succ, r15f_apply_prime_sq r p hp] at hconv
  linarith

theorem r15g_apply_prime_sq_of_not_dvd (r p : ℕ) (hp : p.Prime) (hpr : ¬p ∣ r) :
    r15g r (p ^ 2) = -(1 - 1 / (p : ℝ) ^ 2) := by
  have hsum := r15g_prime_sq_sum r p hp
  rw [r15g_apply_one, r15g_apply_prime_of_not_dvd r p hp hpr] at hsum
  linear_combination hsum

theorem r15g_apply_prime_sq_of_dvd (r p : ℕ) (hp : p.Prime) (hpr : p ∣ r) :
    r15g r (p ^ 2) = 0 := by
  have hsum := r15g_prime_sq_sum r p hp
  rw [r15g_apply_one, r15g_apply_prime_of_dvd r p hp hpr] at hsum
  linarith

end RH


==> anc/Rhlean/Targets_R15t.lean <==
import Rhlean.Verified_R15s

open ArithmeticFunction Finset
open scoped ArithmeticFunction.Moebius ArithmeticFunction.zeta

namespace RH

theorem r15f_apply_prime_pow_of_two_le (r p k : ℕ) (hp : p.Prime) (hk : 2 ≤ k) :
    r15f r (p ^ k) = 0 := by
  have hk0 : k ≠ 0 := by omega
  have hk1 : k ≠ 1 := by omega
  have hμ : μ (p ^ k) = 0 := by
    rw [ArithmeticFunction.moebius_apply_prime_pow hp hk0]
    simp [hk1]
  simp [r15f, mobiusReal, ArithmeticFunction.ppow_apply, hμ]

theorem r15g_apply_prime_pow_of_three_le (r p k : ℕ) (hp : p.Prime) (hk : 3 ≤ k) :
    r15g r (p ^ k) = 0 := by
  have hsum : ∀ j : ℕ, 2 ≤ j →
      (∑ i ∈ Finset.range (j + 1), r15g r (p ^ i)) = 0 := by
    intro j hj
    have hconv := congrArg (fun F : ArithmeticFunction ℝ => F (p ^ j)) (zeta_mul_r15g r)
    change ((ζ : ArithmeticFunction ℝ) * r15g r) (p ^ j) = r15f r (p ^ j) at hconv
    rw [ArithmeticFunction.coe_zeta_mul_apply, Nat.sum_divisors_prime_pow hp,
      r15f_apply_prime_pow_of_two_le r p j hp hj] at hconv
    exact hconv
  let m := k - 1
  have hm : 2 ≤ m := by dsimp [m]; omega
  have hkm : k = m + 1 := by dsimp [m]; omega
  have hprev := hsum m hm
  have hnext := hsum (m + 1) (by omega)
  rw [hkm]
  rw [show m + 1 + 1 = (m + 1) + 1 by rfl, Finset.sum_range_succ] at hnext
  linarith

end RH


==> anc/Rhlean/Targets_R15u.lean <==
import Rhlean.Verified_R15t
import Mathlib.NumberTheory.EulerProduct.Basic

open ArithmeticFunction
open scoped ArithmeticFunction.Moebius ArithmeticFunction.zeta

namespace RH

theorem isMultiplicative_mobiusReal : mobiusReal.IsMultiplicative := by
  constructor
  · simp [mobiusReal]
  · intro m n hmn
    simp [mobiusReal, ArithmeticFunction.isMultiplicative_moebius.map_mul_of_coprime hmn]

theorem isMultiplicative_coprimeIndicator (r : ℕ) : (coprimeIndicator r).IsMultiplicative := by
  rw [ArithmeticFunction.IsMultiplicative.iff_ne_zero]
  constructor
  · simp [coprimeIndicator]
  · intro m n hm hn _hmn
    simp only [coprimeIndicator, ArithmeticFunction.coe_mk, Nat.coprime_mul_iff_left]
    simp [hm, hn]
    aesop

theorem isMultiplicative_r15f (r : ℕ) : (r15f r).IsMultiplicative := by
  unfold r15f r15PrimeWeight
  exact ((isMultiplicative_mobiusReal.ppow).pmul
    (ArithmeticFunction.IsMultiplicative.prodPrimeFactors _)).pmul
      (isMultiplicative_coprimeIndicator r)

theorem isMultiplicative_r15g (r : ℕ) : (r15g r).IsMultiplicative := by
  unfold r15g
  exact isMultiplicative_mobiusReal.mul (isMultiplicative_r15f r)

end RH


==> anc/Rhlean/Targets_R15v.lean <==
import Rhlean.Verified_R15u
import Mathlib.Analysis.PSeries
import Mathlib.Analysis.SpecialFunctions.Exp

open ArithmeticFunction Finset Nat

namespace RH

/-- A nonnegative multiplicative series converges if its prime-local excesses form a
summable nonnegative series. -/
theorem summable_of_summable_local_excess
    (w : ArithmeticFunction ℝ) (u : ℕ → ℝ)
    (hw : w.IsMultiplicative)
    (hw0 : ∀ n, 0 ≤ w n)
    (hlocal : ∀ p, p.Prime → Summable (fun k : ℕ => w (p ^ k)))
    (hlocalSum : ∀ p, p.Prime → (∑' k : ℕ, w (p ^ k)) = 1 + u p)
    (hu0 : ∀ p, 0 ≤ u p)
    (hu : Summable u) :
    Summable w := by
  apply summable_of_sum_le hw0
  intro s
  let N : ℕ := s.sup _root_.id + 1
  have hsmooth_mem : ∀ n ∈ s, n ≠ 0 → n ∈ N.smoothNumbers := by
    intro n hn hn0
    apply Nat.mem_smoothNumbers_of_lt (Nat.pos_of_ne_zero hn0)
    dsimp [N]
    exact Nat.lt_succ_of_le (Finset.le_sup (f := _root_.id) hn)
  have hlocalNorm : ∀ p, p.Prime → Summable (fun k : ℕ => ‖w (p ^ k)‖) := by
    intro p hp
    simpa only [Real.norm_eq_abs, abs_of_nonneg (hw0 _)] using hlocal p hp
  have hsmooth :=
    EulerProduct.summable_and_hasSum_smoothNumbers_prod_primesBelow_tsum
      hw.1 hw.2 (fun {_p} hp => hlocalNorm _ hp) N
  have hsmoothSummable : Summable (fun n : N.smoothNumbers => w n) :=
    hsmooth.1.of_norm
  have hindicator : Summable (N.smoothNumbers.indicator w) :=
    summable_subtype_iff_indicator.mp hsmoothSummable
  have hsum_eq :
      (∑ n ∈ s, w n) = ∑ n ∈ s, N.smoothNumbers.indicator w n := by
    apply Finset.sum_congr rfl
    intro n hn
    by_cases hn0 : n = 0
    · subst n
      simp [Set.indicator, w.map_zero]
    · rw [Set.indicator_of_mem (hsmooth_mem n hn hn0)]
  calc
    (∑ n ∈ s, w n) = ∑ n ∈ s, N.smoothNumbers.indicator w n := hsum_eq
    _ ≤ ∑' n : ℕ, N.smoothNumbers.indicator w n :=
      hindicator.sum_le_tsum s (fun n _ => by
        by_cases hn : n ∈ N.smoothNumbers <;> simp [Set.indicator, hn, hw0 n])
    _ = ∑' n : N.smoothNumbers, w n :=
      (_root_.tsum_subtype N.smoothNumbers w).symm
    _ = ∏ p ∈ N.primesBelow, ∑' k : ℕ, w (p ^ k) := hsmooth.2.tsum_eq
    _ = ∏ p ∈ N.primesBelow, (1 + u p) := by
      apply Finset.prod_congr rfl
      intro p hp
      exact hlocalSum p (Nat.prime_of_mem_primesBelow hp)
    _ ≤ ∏ p ∈ N.primesBelow, Real.exp (u p) := by
      apply Finset.prod_le_prod
      · intro p hp
        exact add_nonneg zero_le_one (hu0 p)
      · intro p hp
        simpa [add_comm] using Real.add_one_le_exp (u p)
    _ = Real.exp (∑ p ∈ N.primesBelow, u p) := by
      rw [Real.exp_sum]
    _ ≤ Real.exp (∑' p : ℕ, u p) := by
      apply Real.exp_le_exp.mpr
      exact hu.sum_le_tsum N.primesBelow (fun p _ => hu0 p)

end RH


==> anc/Rhlean/Targets_R15w.lean <==
import Rhlean.Verified_R15v

open ArithmeticFunction Finset

namespace RH

/-- The weighted absolute coefficients used in the R15 mean-value estimate. -/
noncomputable def r15WeightedAbs (r : ℕ) (σ : ℝ) : ArithmeticFunction ℝ where
  toFun n := |r15g r n| / (n : ℝ) ^ σ
  map_zero' := by simp

/-- The nonconstant part of the local weighted Euler factor. -/
noncomputable def r15LocalExcess (r : ℕ) (σ : ℝ) (p : ℕ) : ℝ :=
  if p.Prime then r15WeightedAbs r σ p + r15WeightedAbs r σ (p ^ 2) else 0

theorem r15WeightedAbs_nonneg (r : ℕ) (σ : ℝ) (n : ℕ) :
    0 ≤ r15WeightedAbs r σ n := by
  exact div_nonneg (abs_nonneg _) (Real.rpow_nonneg (Nat.cast_nonneg n) σ)

theorem isMultiplicative_r15WeightedAbs (r : ℕ) (σ : ℝ) :
    (r15WeightedAbs r σ).IsMultiplicative := by
  constructor
  · simp [r15WeightedAbs, r15g_apply_one]
  · intro m n hmn
    by_cases hm : m = 0
    · subst m
      simp [r15WeightedAbs]
    by_cases hn : n = 0
    · subst n
      simp [r15WeightedAbs]
    simp only [r15WeightedAbs, ArithmeticFunction.coe_mk]
    rw [(isMultiplicative_r15g r).map_mul_of_coprime hmn, abs_mul, Nat.cast_mul,
      Real.mul_rpow (Nat.cast_nonneg m) (Nat.cast_nonneg n)]
    ring

theorem r15WeightedAbs_prime_pow_zero (r p k : ℕ) (σ : ℝ)
    (hp : p.Prime) (hk : 3 ≤ k) :
    r15WeightedAbs r σ (p ^ k) = 0 := by
  simp [r15WeightedAbs, r15g_apply_prime_pow_of_three_le r p k hp hk]

theorem summable_r15WeightedAbs_prime_powers (r p : ℕ) (σ : ℝ) (hp : p.Prime) :
    Summable (fun k : ℕ => r15WeightedAbs r σ (p ^ k)) := by
  apply summable_of_finite_support
  refine (Finset.finite_toSet (Finset.range 3)).subset ?_
  intro k hk
  change r15WeightedAbs r σ (p ^ k) ≠ 0 at hk
  change k ∈ Finset.range 3
  rw [Finset.mem_range]
  by_contra hnot
  exact hk (r15WeightedAbs_prime_pow_zero r p k σ hp (Nat.le_of_not_gt hnot))

theorem tsum_r15WeightedAbs_prime_powers (r p : ℕ) (σ : ℝ) (hp : p.Prime) :
    (∑' k : ℕ, r15WeightedAbs r σ (p ^ k)) = 1 + r15LocalExcess r σ p := by
  rw [tsum_eq_sum (s := Finset.range 3) (fun k hk =>
    r15WeightedAbs_prime_pow_zero r p k σ hp (Nat.le_of_not_gt (by
      simpa only [Finset.mem_range] using hk)))]
  simp [Finset.sum_range_succ, r15LocalExcess, hp, r15WeightedAbs, r15g_apply_one]
  ring

end RH


==> anc/Rhlean/Targets_R15x.lean <==
import Rhlean.Verified_R15w

open ArithmeticFunction Finset

namespace RH

/-- A summable all-integers majorant for the generic (nonexceptional) local factors. -/
noncomputable def r15LocalBase (σ : ℝ) (n : ℕ) : ℝ :=
  1 / (n : ℝ) ^ (σ + 2) + 1 / (n : ℝ) ^ (2 * σ)

/-- The exceptional-prime contribution, supported on the divisors of `r`. -/
noncomputable def r15DivisorCorrection (r : ℕ) (σ : ℝ) (n : ℕ) : ℝ :=
  if n ∣ r then 1 / (n : ℝ) ^ σ else 0

theorem summable_r15LocalBase (σ : ℝ) (hσ : 1 / 2 < σ) :
    Summable (r15LocalBase σ) := by
  apply Summable.add
  · exact Real.summable_one_div_nat_rpow.mpr (by linarith)
  · exact Real.summable_one_div_nat_rpow.mpr (by linarith)

theorem summable_r15DivisorCorrection (r : ℕ) (σ : ℝ) (hr : 1 ≤ r) :
    Summable (r15DivisorCorrection r σ) := by
  apply summable_of_finite_support
  refine (r.divisors.finite_toSet).subset ?_
  intro n hn
  change r15DivisorCorrection r σ n ≠ 0 at hn
  have hr0 : r ≠ 0 := by omega
  have hnr : n ∣ r := by
    by_contra hnr
    exact hn (by simp [r15DivisorCorrection, hnr])
  exact Nat.mem_divisors.mpr ⟨hnr, hr0⟩

theorem r15LocalExcess_nonneg (r : ℕ) (σ : ℝ) (n : ℕ) :
    0 ≤ r15LocalExcess r σ n := by
  by_cases hn : n.Prime
  · rw [r15LocalExcess, if_pos hn]
    exact add_nonneg (r15WeightedAbs_nonneg r σ n)
      (r15WeightedAbs_nonneg r σ (n ^ 2))
  · simp [r15LocalExcess, hn]

theorem r15LocalExcess_le_majorant (r : ℕ) (σ : ℝ) (p : ℕ)
    (hp : p.Prime) :
    r15LocalExcess r σ p ≤ r15LocalBase σ p + r15DivisorCorrection r σ p := by
  have hpR : 0 < (p : ℝ) := by exact_mod_cast hp.pos
  by_cases hpr : p ∣ r
  · simp [r15LocalExcess, hp, r15WeightedAbs, r15LocalBase,
      r15DivisorCorrection, hpr, r15g_apply_prime_of_dvd r p hp hpr,
      r15g_apply_prime_sq_of_dvd r p hp hpr]
    positivity
  · have hpR_one : 1 ≤ (p : ℝ) := by exact_mod_cast hp.one_le
    have hpR_sq : 1 ≤ (p : ℝ) ^ 2 := by nlinarith
    have hfrac : 1 / (p : ℝ) ^ 2 ≤ 1 := by
      exact (div_le_one (by positivity)).mpr hpR_sq
    have hcoef : 0 ≤ 1 - 1 / (p : ℝ) ^ 2 := sub_nonneg.mpr hfrac
    have hcoef_le : 1 - 1 / (p : ℝ) ^ 2 ≤ 1 := by
      have : 0 ≤ 1 / (p : ℝ) ^ 2 := by positivity
      linarith
    have habs1 : |(-1 : ℝ) / (p : ℝ) ^ 2| = 1 / (p : ℝ) ^ 2 := by
      rw [abs_div, abs_neg, abs_one, abs_of_nonneg (by positivity)]
    have habs2 : |(-(1 - 1 / (p : ℝ) ^ 2))| = 1 - 1 / (p : ℝ) ^ 2 := by
      rw [abs_neg, abs_of_nonneg hcoef]
    simp only [r15LocalExcess, hp, if_true, r15WeightedAbs,
      ArithmeticFunction.coe_mk,
      r15g_apply_prime_of_not_dvd r p hp hpr,
      r15g_apply_prime_sq_of_not_dvd r p hp hpr,
      habs1, habs2, r15LocalBase, r15DivisorCorrection, hpr, if_false,
      Nat.cast_pow]
    rw [Real.rpow_add hpR, show (2 : ℝ) = (2 : ℕ) by norm_num,
      Real.rpow_natCast, Real.rpow_natCast_mul hpR.le 2 σ]
    have hpσ : 0 < (p : ℝ) ^ σ := Real.rpow_pos_of_pos hpR σ
    have hp2σ : 0 < ((p : ℝ) ^ 2) ^ σ := Real.rpow_pos_of_pos (by positivity) σ
    have hfirst :
        (1 / (p : ℝ) ^ 2) / (p : ℝ) ^ σ =
          1 / ((p : ℝ) ^ σ * (p : ℝ) ^ 2) := by
      field_simp
    rw [hfirst]
    have hsecond :
        (1 - 1 / (p : ℝ) ^ 2) / ((p : ℝ) ^ 2) ^ σ ≤
          1 / ((p : ℝ) ^ 2) ^ σ := by
      exact div_le_div_of_nonneg_right hcoef_le hp2σ.le
    linarith

theorem summable_r15LocalExcess (r : ℕ) (σ : ℝ)
    (hr : 1 ≤ r) (hσ : 1 / 2 < σ) :
    Summable (r15LocalExcess r σ) := by
  have hmajor : Summable (fun n => r15LocalBase σ n + r15DivisorCorrection r σ n) :=
    (summable_r15LocalBase σ hσ).add (summable_r15DivisorCorrection r σ hr)
  apply hmajor.of_nonneg_of_le (r15LocalExcess_nonneg r σ)
  intro n
  by_cases hn : n.Prime
  · exact r15LocalExcess_le_majorant r σ n hn
  · rw [r15LocalExcess, if_neg hn]
    by_cases hnr : n ∣ r
    · simp only [r15LocalBase, r15DivisorCorrection, hnr, if_true]
      positivity
    · simp only [r15LocalBase, r15DivisorCorrection, hnr, if_false, add_zero]
      positivity

/-- Absolute convergence of the concrete weighted R15 coefficients for `σ > 1/2`. -/
theorem summable_r15WeightedAbs (r : ℕ) (σ : ℝ)
    (hr : 1 ≤ r) (hσ : 1 / 2 < σ) :
    Summable (r15WeightedAbs r σ) := by
  exact summable_of_summable_local_excess
    (r15WeightedAbs r σ) (r15LocalExcess r σ)
    (isMultiplicative_r15WeightedAbs r σ)
    (r15WeightedAbs_nonneg r σ)
    (fun p hp => summable_r15WeightedAbs_prime_powers r p σ hp)
    (fun p hp => tsum_r15WeightedAbs_prime_powers r p σ hp)
    (r15LocalExcess_nonneg r σ)
    (summable_r15LocalExcess r σ hr hσ)

end RH


==> anc/Rhlean/Targets_R15y.lean <==
import Rhlean.Verified_R15x

open ArithmeticFunction Finset Nat Filter

namespace RH

/-- The weighted Euler-product constant, depending only on `σ`. -/
noncomputable def r15WeightedConstant (σ : ℝ) : ℝ :=
  ∑' n : ℕ, r15WeightedAbs 1 σ n

theorem r15WeightedAbs_local_factor_le (r p : ℕ) (σ : ℝ)
    (hp : p.Prime) (hσ : 0 ≤ σ) :
    (∑' k : ℕ, r15WeightedAbs r σ (p ^ k)) ≤
      (∑' k : ℕ, r15WeightedAbs 1 σ (p ^ k)) *
        (if p ∣ r then 2 else 1) := by
  have hpR : 1 ≤ (p : ℝ) := by exact_mod_cast hp.one_le
  have hp1 : ¬p ∣ 1 := hp.not_dvd_one
  by_cases hpr : p ∣ r
  · have hleft :
        (∑' k : ℕ, r15WeightedAbs r σ (p ^ k)) = 1 + 1 / (p : ℝ) ^ σ := by
      rw [tsum_r15WeightedAbs_prime_powers r p σ hp]
      simp [r15LocalExcess, hp, r15WeightedAbs,
        r15g_apply_prime_of_dvd r p hp hpr,
        r15g_apply_prime_sq_of_dvd r p hp hpr]
    have hpow : 1 ≤ (p : ℝ) ^ σ := Real.one_le_rpow hpR hσ
    have hleft_le : (∑' k : ℕ, r15WeightedAbs r σ (p ^ k)) ≤ 2 := by
      rw [hleft]
      have : 1 / (p : ℝ) ^ σ ≤ 1 := (div_le_one (by positivity)).mpr hpow
      linarith
    have hbase : 1 ≤ ∑' k : ℕ, r15WeightedAbs 1 σ (p ^ k) := by
      rw [tsum_r15WeightedAbs_prime_powers 1 p σ hp]
      exact le_add_of_nonneg_right (r15LocalExcess_nonneg 1 σ p)
    rw [if_pos hpr]
    nlinarith
  · rw [if_neg hpr, mul_one, tsum_r15WeightedAbs_prime_powers r p σ hp,
      tsum_r15WeightedAbs_prime_powers 1 p σ hp]
    simp [r15LocalExcess, hp, r15WeightedAbs, hpr, hp1,
      r15g_apply_prime_of_not_dvd]
    rw [r15g_apply_prime_sq_of_not_dvd r p hp hpr,
      r15g_apply_prime_sq_of_not_dvd 1 p hp hp1]

theorem r15PrimeCorrection_prod_le_card_divisors (r N : ℕ) (hr : 1 ≤ r) :
    (∏ p ∈ N.primesBelow, (if p ∣ r then (2 : ℝ) else 1)) ≤
      (r.divisors.card : ℝ) := by
  let s := N.primesBelow.filter (fun p => p ∣ r)
  have hr0 : r ≠ 0 := by omega
  have hs : s ⊆ r.primeFactors := by
    intro p hp
    have hpbelow : p ∈ N.primesBelow := (Finset.mem_filter.mp hp).1
    have hpdiv : p ∣ r := (Finset.mem_filter.mp hp).2
    exact Nat.mem_primeFactors.mpr
      ⟨Nat.prime_of_mem_primesBelow hpbelow, hpdiv, hr0⟩
  have hnat : 2 ^ s.card ≤ r.divisors.card := by
    calc
      2 ^ s.card ≤ 2 ^ r.primeFactors.card :=
        pow_le_pow_right' (by omega) (Finset.card_le_card hs)
      _ = ∏ p ∈ r.primeFactors, 2 := by simp
      _ ≤ ∏ p ∈ r.primeFactors, (r.factorization p + 1) := by
        apply Finset.prod_le_prod
        · intro p hp
          omega
        · intro p hp
          have hprime := Nat.prime_of_mem_primeFactors hp
          have hdvd := Nat.dvd_of_mem_primeFactors hp
          have hpos := hprime.factorization_pos_of_dvd hr0 hdvd
          omega
      _ = r.divisors.card := (Nat.card_divisors hr0).symm
  calc
    (∏ p ∈ N.primesBelow, (if p ∣ r then (2 : ℝ) else 1)) =
        (2 : ℝ) ^ s.card := by
      rw [← Finset.prod_filter (fun p => p ∣ r) (fun _ => (2 : ℝ))]
      simp [s]
    _ = ((2 ^ s.card : ℕ) : ℝ) := by norm_num
    _ ≤ (r.divisors.card : ℝ) := by exact_mod_cast hnat

theorem r15WeightedAbs_finite_euler_product_le (r N : ℕ) (σ : ℝ)
    (hr : 1 ≤ r) (hσ : 0 ≤ σ) :
    (∏ p ∈ N.primesBelow, ∑' k : ℕ, r15WeightedAbs r σ (p ^ k)) ≤
      (∏ p ∈ N.primesBelow, ∑' k : ℕ, r15WeightedAbs 1 σ (p ^ k)) *
        (r.divisors.card : ℝ) := by
  calc
    (∏ p ∈ N.primesBelow, ∑' k : ℕ, r15WeightedAbs r σ (p ^ k)) ≤
        ∏ p ∈ N.primesBelow,
          ((∑' k : ℕ, r15WeightedAbs 1 σ (p ^ k)) *
            (if p ∣ r then 2 else 1)) := by
      apply Finset.prod_le_prod
      · intro p hp
        have hpprime := Nat.prime_of_mem_primesBelow hp
        rw [tsum_r15WeightedAbs_prime_powers r p σ hpprime]
        exact add_nonneg zero_le_one (r15LocalExcess_nonneg r σ p)
      · intro p hp
        exact r15WeightedAbs_local_factor_le r p σ
          (Nat.prime_of_mem_primesBelow hp) hσ
    _ = (∏ p ∈ N.primesBelow, ∑' k : ℕ, r15WeightedAbs 1 σ (p ^ k)) *
          (∏ p ∈ N.primesBelow, (if p ∣ r then (2 : ℝ) else 1)) := by
      exact Finset.prod_mul_distrib
    _ ≤ (∏ p ∈ N.primesBelow, ∑' k : ℕ, r15WeightedAbs 1 σ (p ^ k)) *
          (r.divisors.card : ℝ) := by
      apply mul_le_mul_of_nonneg_left (r15PrimeCorrection_prod_le_card_divisors r N hr)
      apply Finset.prod_nonneg
      intro p hp
      have hpprime := Nat.prime_of_mem_primesBelow hp
      rw [tsum_r15WeightedAbs_prime_powers 1 p σ hpprime]
      exact add_nonneg zero_le_one (r15LocalExcess_nonneg 1 σ p)

/-- The manuscript's uniform weighted bound with `τ(r)=#r.divisors`. -/
theorem tsum_r15WeightedAbs_le (r : ℕ) (σ : ℝ)
    (hr : 1 ≤ r) (hσ : 1 / 2 < σ) :
    (∑' n : ℕ, r15WeightedAbs r σ n) ≤
      r15WeightedConstant σ * (r.divisors.card : ℝ) := by
  have hsumr := summable_r15WeightedAbs r σ hr hσ
  have hsum1 := summable_r15WeightedAbs 1 σ (by omega) hσ
  have hnormr : Summable (fun n : ℕ => ‖r15WeightedAbs r σ n‖) := by
    simpa only [Real.norm_eq_abs,
      abs_of_nonneg (r15WeightedAbs_nonneg r σ _)] using hsumr
  have hnorm1 : Summable (fun n : ℕ => ‖r15WeightedAbs 1 σ n‖) := by
    simpa only [Real.norm_eq_abs,
      abs_of_nonneg (r15WeightedAbs_nonneg 1 σ _)] using hsum1
  have hlimr := (isMultiplicative_r15WeightedAbs r σ).eulerProduct hnormr
  have hlim1 := (isMultiplicative_r15WeightedAbs 1 σ).eulerProduct hnorm1
  unfold r15WeightedConstant
  apply le_of_tendsto_of_tendsto' hlimr
    (hlim1.mul_const (r.divisors.card : ℝ))
  intro N
  exact r15WeightedAbs_finite_euler_product_le r N σ hr (by linarith)

end RH


==> anc/Rhlean/Targets_R15z.lean <==
import Rhlean.Verified_R15y

open ArithmeticFunction Finset

namespace RH

/-- The signed coefficients `g_r(n)/n` used to evaluate the R15 mean. -/
noncomputable def r15SignedCoeff (r : ℕ) : ArithmeticFunction ℝ where
  toFun n := r15g r n / (n : ℝ)
  map_zero' := by simp

theorem isMultiplicative_r15SignedCoeff (r : ℕ) :
    (r15SignedCoeff r).IsMultiplicative := by
  constructor
  · simp [r15SignedCoeff, r15g_apply_one]
  · intro m n hmn
    simp only [r15SignedCoeff, ArithmeticFunction.coe_mk]
    rw [(isMultiplicative_r15g r).map_mul_of_coprime hmn, Nat.cast_mul]
    ring

theorem summable_r15SignedCoeff (r : ℕ) (hr : 1 ≤ r) :
    Summable (r15SignedCoeff r) := by
  apply Summable.of_abs
  simpa [r15SignedCoeff, r15WeightedAbs, abs_div] using
    (summable_r15WeightedAbs r 1 hr (by norm_num))

theorem summable_r15SignedCoeff_prime_powers (r p : ℕ) (hp : p.Prime) :
    Summable (fun k : ℕ => r15SignedCoeff r (p ^ k)) := by
  apply summable_of_finite_support
  refine (Finset.finite_toSet (Finset.range 3)).subset ?_
  intro k hk
  change r15SignedCoeff r (p ^ k) ≠ 0 at hk
  change k ∈ Finset.range 3
  rw [Finset.mem_range]
  by_contra hnot
  exact hk (by
    simp [r15SignedCoeff,
      r15g_apply_prime_pow_of_three_le r p k hp (Nat.le_of_not_gt hnot)])

theorem tsum_r15SignedCoeff_prime_powers (r p : ℕ) (hp : p.Prime) :
    (∑' k : ℕ, r15SignedCoeff r (p ^ k)) =
      1 + r15SignedCoeff r p + r15SignedCoeff r (p ^ 2) := by
  rw [tsum_eq_sum (s := Finset.range 3) (fun k hk => by
    simp [r15SignedCoeff,
      r15g_apply_prime_pow_of_three_le r p k hp (Nat.le_of_not_gt (by
        simpa only [Finset.mem_range] using hk))])]
  simp [Finset.sum_range_succ, r15SignedCoeff, r15g_apply_one]

theorem tsum_r15SignedCoeff_prime_powers_of_not_dvd (r p : ℕ)
    (hp : p.Prime) (hpr : ¬p ∣ r) :
    (∑' k : ℕ, r15SignedCoeff r (p ^ k)) =
      (1 - 1 / (p : ℝ)) * (1 + 1 / (p : ℝ) - 1 / (p : ℝ) ^ 3) := by
  rw [tsum_r15SignedCoeff_prime_powers r p hp]
  simp only [r15SignedCoeff, ArithmeticFunction.coe_mk,
    r15g_apply_prime_of_not_dvd r p hp hpr,
    r15g_apply_prime_sq_of_not_dvd r p hp hpr,
    Nat.cast_pow]
  have hpR : (p : ℝ) ≠ 0 := by exact_mod_cast hp.ne_zero
  field_simp
  ring

theorem tsum_r15SignedCoeff_prime_powers_of_dvd (r p : ℕ)
    (hp : p.Prime) (hpr : p ∣ r) :
    (∑' k : ℕ, r15SignedCoeff r (p ^ k)) = 1 - 1 / (p : ℝ) := by
  rw [tsum_r15SignedCoeff_prime_powers r p hp]
  simp [r15SignedCoeff,
    r15g_apply_prime_of_dvd r p hp hpr,
    r15g_apply_prime_sq_of_dvd r p hp hpr]
  ring

end RH


==> anc/Rhlean/Verified_R15a.lean <==
import Mathlib.NumberTheory.ArithmeticFunction.Moebius
import Mathlib.Data.Nat.Squarefree

open ArithmeticFunction
open scoped ArithmeticFunction.Moebius

namespace RH

/-- The exact Möbius factorization used when the R15 quadratic sum is grouped by
`q = floor (N/d)`. -/
theorem moebius_mul_pair (d k l : ℕ) :
    μ (d * k) * μ (d * l) =
      μ d ^ 2 * μ k * μ l * (if Nat.Coprime d (k * l) then 1 else 0) := by
  by_cases hcop : Nat.Coprime d (k * l)
  · have hdk : Nat.Coprime d k := (Nat.coprime_mul_iff_right.mp hcop).1
    have hdl : Nat.Coprime d l := (Nat.coprime_mul_iff_right.mp hcop).2
    rw [isMultiplicative_moebius.map_mul_of_coprime hdk,
      isMultiplicative_moebius.map_mul_of_coprime hdl, if_pos hcop]
    ring
  · rw [if_neg hcop, mul_zero]
    by_cases hsfk : Squarefree (d * k)
    · by_cases hsfl : Squarefree (d * l)
      · have hdk : Nat.Coprime d k := Nat.coprime_of_squarefree_mul hsfk
        have hdl : Nat.Coprime d l := Nat.coprime_of_squarefree_mul hsfl
        exact (hcop (Nat.coprime_mul_iff_right.mpr ⟨hdk, hdl⟩)).elim
      · rw [moebius_eq_zero_of_not_squarefree hsfl, mul_zero]
    · rw [moebius_eq_zero_of_not_squarefree hsfk, zero_mul]

#print axioms moebius_mul_pair

end RH


==> anc/Rhlean/Verified_R15aa.lean <==
import Rhlean.Targets_R15aa

namespace RH

#print axioms r15SignedCoeff_local_factor_correction
#print axioms r15SignedCoeff_finite_euler_product
#print axioms tsum_r15SignedCoeff_eq
#print axioms tsum_r15g_div_eq

end RH


==> anc/Rhlean/Verified_R15ab.lean <==
import Rhlean.Targets_R15ab

namespace RH

#print axioms summatory_r15f_error

end RH


==> anc/Rhlean/Verified_R15ac.lean <==
import Rhlean.Targets_R15ac

namespace RH

#print axioms isMultiplicative_jordanTwo
#print axioms jordanTwo_apply_prime
#print axioms jordanTwo_apply_of_squarefree
#print axioms jordanTwo_ratio_of_squarefree
#print axioms moebius_sq_mul_jordanTwo_ratio

end RH


==> anc/Rhlean/Verified_R15ad.lean <==
import Rhlean.Targets_R15ad

namespace RH

#print axioms r15_block_term_identity
#print axioms r15_block_sum_rearrange

end RH


==> anc/Rhlean/Verified_R15ae.lean <==
import Rhlean.Targets_R15ae

namespace RH

#print axioms r15_div_eq_iff_mem_quotient_interval
#print axioms r15_quotient_filter_eq_Ioc
#print axioms sum_r15f_Ioc_eq_summatory_sub
#print axioms sum_r15f_quotient_block

end RH


==> anc/Rhlean/Verified_R15af.lean <==
import Rhlean.Targets_R15af

namespace RH

#print axioms r15_exact_quotient_block

end RH


==> anc/Rhlean/Verified_R15ag.lean <==
import Rhlean.Targets_R15ag

namespace RH

#print axioms summatory_r15f_error_all
#print axioms r15_endpoint_difference_error

end RH


==> anc/Rhlean/Verified_R15ah.lean <==
import Rhlean.Targets_R15ah

namespace RH

#print axioms r15_block_mean_error

end RH


==> anc/Rhlean/Verified_R15ai.lean <==
import Rhlean.Targets_R15ai

namespace RH

#print axioms r15WeightedConstant_nonneg
#print axioms abs_r15MuPairWeight_le
#print axioms r15WeightedBlockErrorBound_le
#print axioms r15_block_mean_error_simplified

end RH


==> anc/Rhlean/Verified_R15aj.lean <==
import Rhlean.Targets_R15aj

namespace RH

#print axioms card_divisors_mul_le
#print axioms r15DivisorPairSum_le_sq
#print axioms r15_block_mean_error_divisor_sq

end RH


==> anc/Rhlean/Verified_R15ak.lean <==
import Rhlean.Targets_R15ak

namespace RH

#print axioms r15DivisorHarmonic_reindex
#print axioms r15DivisorHarmonic_le_harmonic_sq
#print axioms r15_block_mean_error_harmonic_fourth

end RH


==> anc/Rhlean/Verified_R15al.lean <==
import Rhlean.Targets_R15al

namespace RH

#print axioms r15Harmonic_eq_harmonic
#print axioms r15Harmonic_le_one_add_log
#print axioms r15_block_mean_error_log_fourth

end RH


==> anc/Rhlean/Verified_R15am.lean <==
import Rhlean.Targets_R15am

namespace RH

#print axioms r15_small_blocks_mean_error

end RH


==> anc/Rhlean/Verified_R15an.lean <==
import Rhlean.Targets_R15an

namespace RH

#print axioms r15SmallAnalyticBound_le_factored
#print axioms r15_small_blocks_mean_error_factored

end RH


==> anc/Rhlean/Verified_R15ao.lean <==
import Rhlean.Targets_R15ao

namespace RH

#print axioms r15PowerSum_le_integral_bound
#print axioms r15PowerSum_le_rpow_div
#print axioms r15_small_blocks_mean_error_power

end RH


==> anc/Rhlean/Verified_R15ap.lean <==
import Rhlean.Targets_R15ap

namespace RH

#print axioms r15RemovalFactor_mem_Ioc
#print axioms r15R_mem_Ioc
#print axioms abs_r15A_le_harmonic_sq
#print axioms r15_floor_length_error
#print axioms r15_floor_main_block_error

end RH


==> anc/Rhlean/Verified_R15aq.lean <==
import Rhlean.Targets_R15aq

namespace RH

#print axioms r15_floor_main_error_sum
#print axioms r15_small_blocks_real_main_error

end RH


==> anc/Rhlean/Verified_R15ar.lean <==
import Rhlean.Targets_R15ar

namespace RH

#print axioms r15RealMain_eq
#print axioms r15_small_blocks_partial_constant_error

end RH


==> anc/Rhlean/Verified_R15as.lean <==
import Rhlean.Targets_R15as

namespace RH

#print axioms abs_r15InnerSum_le_harmonic
#print axioms abs_r15InnerSum_le_log

end RH


==> anc/Rhlean/Verified_R15at.lean <==
import Rhlean.Targets_R15at

namespace RH

#print axioms r15PrimeWeight_mem_Icc
#print axioms r15InnerSum_eq_zero_of_not_squarefree
#print axioms r15SquareTerm_nonneg
#print axioms r15SquareTerm_le_log_sq

end RH


==> anc/Rhlean/Verified_R15au.lean <==
import Rhlean.Targets_R15au

namespace RH

#print axioms r15OriginalTail_nonneg
#print axioms r15OriginalTail_le

end RH


==> anc/Rhlean/Verified_R15av.lean <==
import Rhlean.Targets_R15av

namespace RH

#print axioms abs_r15ConstantTerm_le
#print axioms summable_r15ConstantTerm

end RH


==> anc/Rhlean/Verified_R15aw.lean <==
import Rhlean.Targets_R15aw

namespace RH

#print axioms abs_r15ConstantTerm_le_general
#print axioms abs_r15ConstantTail_le

end RH


==> anc/Rhlean/Verified_R15ax.lean <==
import Rhlean.Targets_R15ax

namespace RH

#print axioms r15_cast_Tq_eq_fullSquare
#print axioms r15SmallBlocks_eq_Ioc
#print axioms r15FullSquare_eq_small_add_tail

end RH


==> anc/Rhlean/Verified_R15ay.lean <==
import Rhlean.Targets_R15ay

namespace RH

#print axioms r15Constant_sub_partial
#print axioms abs_r15Constant_sub_partial_le

end RH


==> anc/Rhlean/Verified_R15az.lean <==
import Rhlean.Targets_R15az

namespace RH

#print axioms r15_parameterized_global_error

end RH


==> anc/Rhlean/Verified_R15b.lean <==
import Mathlib.NumberTheory.ArithmeticFunction.Moebius
import Mathlib.NumberTheory.ArithmeticFunction.Zeta

open ArithmeticFunction Finset
open scoped ArithmeticFunction.Moebius ArithmeticFunction.zeta

namespace RH

def squareAF : ArithmeticFunction ℤ := ⟨fun n ↦ (n : ℤ) ^ 2, by simp⟩

def jordanTwo : ArithmeticFunction ℤ := μ * squareAF

/-- Möbius inversion for the second Jordan-totient function. -/
theorem sum_divisors_jordanTwo (n : ℕ) :
    ∑ d ∈ n.divisors, jordanTwo d = (n : ℤ) ^ 2 := by
  rw [← ArithmeticFunction.coe_mul_zeta_apply]
  change ((μ * squareAF) * ζ) n = _
  have hfun : (μ * squareAF) * ζ = squareAF := by
    calc
      (μ * squareAF) * ζ = squareAF * (μ * ζ) := by ac_rfl
      _ = squareAF * 1 := by rw [ArithmeticFunction.moebius_mul_coe_zeta]
      _ = squareAF := mul_one _
  rw [hfun]
  rfl

/-- The divisor expansion of the squared GCD used in the R15 quadratic form. -/
theorem gcd_square_eq_sum_jordanTwo (m n : ℕ) :
    (Nat.gcd m n : ℤ) ^ 2 = ∑ d ∈ (Nat.gcd m n).divisors, jordanTwo d := by
  exact (sum_divisors_jordanTwo (Nat.gcd m n)).symm

#print axioms sum_divisors_jordanTwo
#print axioms gcd_square_eq_sum_jordanTwo

end RH


==> anc/Rhlean/Verified_R15ba.lean <==
import Rhlean.Targets_R15ba

namespace RH

#print axioms r15Cutoff_one_le
#print axioms r15Cutoff_le_root
#print axioms r15_root_div_two_le_cutoff
#print axioms r15Cutoff_le_N

end RH


==> anc/Rhlean/Verified_R15bb.lean <==
import Rhlean.Targets_R15bb

namespace RH

#print axioms r15_one_add_log_le_rpow
#print axioms r15Cutoff_rpow_le
#print axioms r15Cutoff_rpow_le_of_nonpos
#print axioms r15_cutoff_quotient_le

end RH


==> anc/Rhlean/Verified_R15bc.lean <==
import Rhlean.Targets_R15bc

namespace RH

#print axioms r15_log_power_le
#print axioms r15_analytic_scale_le
#print axioms r15_floor_scale_le
#print axioms r15_original_scale_le
#print axioms r15_constant_scale_le

end RH


==> anc/Rhlean/Verified_R15bd.lean <==
import Rhlean.Targets_R15bd

namespace RH

#print axioms r15OptimizedConstant_nonneg
#print axioms r15_optimized_power_bound
#print axioms r15_power_saving

end RH


==> anc/Rhlean/Verified_R15be.lean <==
import Rhlean.Targets_R15be

namespace RH

#print axioms r15C0_pos

end RH


==> anc/Rhlean/Verified_R15bf.lean <==
import Rhlean.Targets_R15bf

namespace RH

#print axioms r15Block_nonneg
#print axioms r15A_nonneg

end RH


==> anc/Rhlean/Verified_R15bg.lean <==
import Rhlean.Targets_R15bg

namespace RH

#print axioms r15A_one
#print axioms r15ConstantTerm_one
#print axioms r15ConstantTerm_nonneg
#print axioms r15Constant_pos

end RH


==> anc/Rhlean/Verified_R15bh.lean <==
import Rhlean.Targets_R15bh

namespace RH

#print axioms r15_headline_theorem

end RH


==> anc/Rhlean/Verified_R15c.lean <==
import Rhlean.Verified_R15b

open ArithmeticFunction Finset

namespace RH

/-- The squared-GCD kernel written as a Jordan-two divisor sum over `ℚ`. -/
theorem gcd_kernel_eq_sum_jordanTwo (m n : ℕ) :
    (((Nat.gcd m n : ℤ) ^ 2 : ℤ) : ℚ) / ((m : ℚ) * (n : ℚ)) =
      ∑ d ∈ (Nat.gcd m n).divisors,
        (jordanTwo d : ℚ) / ((m : ℚ) * (n : ℚ)) := by
  rw [gcd_square_eq_sum_jordanTwo]
  push_cast
  simp_rw [div_eq_mul_inv]
  exact Finset.sum_mul _ _ _

#print axioms gcd_kernel_eq_sum_jordanTwo

end RH


==> anc/Rhlean/Verified_R15d.lean <==
import Mathlib.NumberTheory.Divisors
import Mathlib.Algebra.BigOperators.Group.Finset.Sigma

open Finset

namespace RH

/-- Reindex a finite divisor sum by writing `m=d*k`. -/
theorem sum_divisor_reindex {A : Type*} [AddCommMonoid A]
    (N : ℕ) (F : ℕ → ℕ → A) :
    (∑ m ∈ Icc 1 N, ∑ d ∈ m.divisors, F d m) =
      ∑ d ∈ Icc 1 N, ∑ k ∈ Icc 1 (N / d), F d (d * k) := by
  rw [Finset.sum_sigma', Finset.sum_sigma']
  refine Finset.sum_bij'
    (fun a _ ↦ ⟨a.2, a.1 / a.2⟩)
    (fun b _ ↦ ⟨b.1 * b.2, b.1⟩) ?_ ?_ ?_ ?_ ?_
  · rintro ⟨m, d⟩ hm
    simp only [Finset.mem_sigma] at hm ⊢
    rcases hm with ⟨hmI, hddiv⟩
    have hmpos : 0 < m := lt_of_lt_of_le zero_lt_one (Finset.mem_Icc.mp hmI).1
    have hdvd : d ∣ m := (Nat.mem_divisors.mp hddiv).1
    have hdpos : 0 < d := Nat.pos_of_dvd_of_pos hdvd hmpos
    exact ⟨Finset.mem_Icc.mpr ⟨hdpos, le_trans (Nat.le_of_dvd hmpos hdvd)
      (Finset.mem_Icc.mp hmI).2⟩,
      Finset.mem_Icc.mpr ⟨(Nat.one_le_div_iff hdpos).mpr (Nat.le_of_dvd hmpos hdvd),
        Nat.div_le_div_right (Finset.mem_Icc.mp hmI).2⟩⟩
  · rintro ⟨d, k⟩ hk
    simp only [Finset.mem_sigma] at hk ⊢
    rcases hk with ⟨hdI, hkI⟩
    have hdpos : 0 < d := (Finset.mem_Icc.mp hdI).1
    have hkpos : 0 < k := (Finset.mem_Icc.mp hkI).1
    have hmul : d * k ≤ N := by
      rw [mul_comm]
      exact (Nat.le_div_iff_mul_le hdpos).mp (Finset.mem_Icc.mp hkI).2
    exact ⟨Finset.mem_Icc.mpr ⟨Nat.mul_pos hdpos hkpos, hmul⟩,
      Nat.mem_divisors.mpr ⟨dvd_mul_right d k, Nat.ne_of_gt (Nat.mul_pos hdpos hkpos)⟩⟩
  · rintro ⟨m, d⟩ hm
    simp only [Finset.mem_sigma] at hm
    have hdvd : d ∣ m := (Nat.mem_divisors.mp hm.2).1
    apply Sigma.ext
    · exact Nat.mul_div_cancel' hdvd
    · rfl
  · rintro ⟨d, k⟩ hk
    simp only [Finset.mem_sigma] at hk
    have hdpos : 0 < d := (Finset.mem_Icc.mp hk.1).1
    simp [Nat.mul_div_cancel_left k hdpos]
  · rintro ⟨m, d⟩ hm
    simp only
    have hdvd : d ∣ m := (Nat.mem_divisors.mp (Finset.mem_sigma.mp hm).2).1
    rw [Nat.mul_div_cancel' hdvd]

#print axioms sum_divisor_reindex

end RH


==> anc/Rhlean/Verified_R15e.lean <==
import Mathlib.NumberTheory.Divisors
import Mathlib.Algebra.BigOperators.Group.Finset.Basic

open Finset

namespace RH

/-- Reindex the integers in `[1,N]` divisible by a fixed positive `d` as `d*k`. -/
theorem sum_multiples_reindex {A : Type*} [AddCommMonoid A]
    (N d : ℕ) (hd : 0 < d) (F : ℕ → A) :
    (∑ n ∈ (Icc 1 N).filter (d ∣ ·), F n) =
      ∑ k ∈ Icc 1 (N / d), F (d * k) := by
  refine Finset.sum_bij'
    (fun n _ ↦ n / d) (fun k _ ↦ d * k) ?_ ?_ ?_ ?_ ?_
  · intro n hn
    rcases Finset.mem_filter.mp hn with ⟨hnI, hdvd⟩
    have hnpos : 0 < n := lt_of_lt_of_le zero_lt_one (Finset.mem_Icc.mp hnI).1
    exact Finset.mem_Icc.mpr
      ⟨(Nat.one_le_div_iff hd).mpr (Nat.le_of_dvd hnpos hdvd),
        Nat.div_le_div_right (Finset.mem_Icc.mp hnI).2⟩
  · intro k hk
    rcases Finset.mem_Icc.mp hk with ⟨hkpos, hkN⟩
    have hmul : d * k ≤ N := by
      rw [mul_comm]
      exact (Nat.le_div_iff_mul_le hd).mp hkN
    exact Finset.mem_filter.mpr
      ⟨Finset.mem_Icc.mpr ⟨Nat.mul_pos hd hkpos, hmul⟩, dvd_mul_right d k⟩
  · intro n hn
    exact Nat.mul_div_cancel' (Finset.mem_filter.mp hn).2
  · intro k _
    exact Nat.mul_div_cancel_left k hd
  · intro n hn
    rw [Nat.mul_div_cancel' (Finset.mem_filter.mp hn).2]

#print axioms sum_multiples_reindex

end RH


==> anc/Rhlean/Verified_R15f.lean <==
import Rhlean.Verified_R15d
import Rhlean.Verified_R15e

open Finset

namespace RH

lemma divisors_gcd_eq_filter (m n : ℕ) (hm : 0 < m) (hn : 0 < n) :
    (Nat.gcd m n).divisors = m.divisors.filter (· ∣ n) := by
  ext d
  simp only [Finset.mem_filter, Nat.mem_divisors]
  constructor
  · rintro ⟨hdg, _⟩
    exact ⟨⟨dvd_trans hdg (Nat.gcd_dvd_left m n), Nat.ne_of_gt hm⟩,
      dvd_trans hdg (Nat.gcd_dvd_right m n)⟩
  · rintro ⟨⟨hdm, _⟩, hdn⟩
    exact ⟨Nat.dvd_gcd hdm hdn, Nat.ne_of_gt (Nat.gcd_pos_of_pos_right m hn)⟩

/-- Reindex a double sum with a common-divisor fiber by `m=d*k`, `n=d*l`. -/
theorem sum_common_divisor_reindex {A : Type*} [AddCommMonoid A]
    (N : ℕ) (F : ℕ → ℕ → ℕ → A) :
    (∑ m ∈ Icc 1 N, ∑ n ∈ Icc 1 N,
      ∑ d ∈ (Nat.gcd m n).divisors, F d m n) =
    ∑ d ∈ Icc 1 N, ∑ k ∈ Icc 1 (N / d),
      ∑ l ∈ Icc 1 (N / d), F d (d * k) (d * l) := by
  have hrewrite :
      (∑ m ∈ Icc 1 N, ∑ n ∈ Icc 1 N,
        ∑ d ∈ (Nat.gcd m n).divisors, F d m n) =
      ∑ m ∈ Icc 1 N, ∑ d ∈ m.divisors,
        ∑ n ∈ (Icc 1 N).filter (d ∣ ·), F d m n := by
    apply Finset.sum_congr rfl
    intro m hmI
    have hmpos : 0 < m := lt_of_lt_of_le zero_lt_one (Finset.mem_Icc.mp hmI).1
    calc
      (∑ n ∈ Icc 1 N, ∑ d ∈ (Nat.gcd m n).divisors, F d m n) =
          ∑ n ∈ Icc 1 N, ∑ d ∈ m.divisors.filter (· ∣ n), F d m n := by
            apply Finset.sum_congr rfl
            intro n hnI
            rw [divisors_gcd_eq_filter m n hmpos
              (lt_of_lt_of_le zero_lt_one (Finset.mem_Icc.mp hnI).1)]
      _ = ∑ d ∈ m.divisors, ∑ n ∈ (Icc 1 N).filter (d ∣ ·), F d m n := by
            simp_rw [Finset.sum_filter]
            rw [Finset.sum_comm]
  rw [hrewrite, sum_divisor_reindex]
  apply Finset.sum_congr rfl
  intro d hdI
  apply Finset.sum_congr rfl
  intro k _
  exact sum_multiples_reindex N d (Finset.mem_Icc.mp hdI).1
    (fun n ↦ F d (d * k) n)

#print axioms divisors_gcd_eq_filter
#print axioms sum_common_divisor_reindex

end RH


==> anc/Rhlean/Verified_R15g.lean <==
import Rhlean.Verified_R15c
import Rhlean.Verified_R15f

open ArithmeticFunction Finset
open scoped ArithmeticFunction.Moebius

namespace RH

def Tq (N : ℕ) : ℚ :=
  ∑ m ∈ Icc 1 N, ∑ n ∈ Icc 1 N,
    (μ m : ℚ) * (μ n : ℚ) *
      ((((Nat.gcd m n : ℤ) ^ 2 : ℤ) : ℚ) / ((m : ℚ) * (n : ℚ)))

/-- Exact finite Jordan-two grouping of the Möbius GCD quadratic form. -/
theorem Tq_jordan_grouping (N : ℕ) :
    Tq N = ∑ d ∈ Icc 1 N, ∑ k ∈ Icc 1 (N / d),
      ∑ l ∈ Icc 1 (N / d),
        (μ (d * k) : ℚ) * (μ (d * l) : ℚ) *
          ((jordanTwo d : ℚ) / (((d * k : ℕ) : ℚ) * ((d * l : ℕ) : ℚ))) := by
  unfold Tq
  calc
    (∑ m ∈ Icc 1 N, ∑ n ∈ Icc 1 N,
      (μ m : ℚ) * (μ n : ℚ) *
        ((((Nat.gcd m n : ℤ) ^ 2 : ℤ) : ℚ) / ((m : ℚ) * (n : ℚ)))) =
      ∑ m ∈ Icc 1 N, ∑ n ∈ Icc 1 N,
        ∑ d ∈ (Nat.gcd m n).divisors,
          (μ m : ℚ) * (μ n : ℚ) *
            ((jordanTwo d : ℚ) / ((m : ℚ) * (n : ℚ))) := by
              apply Finset.sum_congr rfl
              intro m _
              apply Finset.sum_congr rfl
              intro n _
              rw [gcd_kernel_eq_sum_jordanTwo]
              rw [Finset.mul_sum]
    _ = _ := sum_common_divisor_reindex N
      (fun d m n ↦ (μ m : ℚ) * (μ n : ℚ) *
        ((jordanTwo d : ℚ) / ((m : ℚ) * (n : ℚ))))

#print axioms Tq_jordan_grouping

end RH


==> anc/Rhlean/Verified_R15h.lean <==
import Rhlean.Verified_R15g
import Mathlib.Tactic.FieldSimp

open ArithmeticFunction Finset
open scoped ArithmeticFunction.Moebius

namespace RH

/-- Each positive-`d` block of the Jordan grouping is a scalar times a square. -/
theorem fixed_d_square (N d : ℕ) (hd : 0 < d) :
    (∑ k ∈ Icc 1 (N / d), ∑ l ∈ Icc 1 (N / d),
      (μ (d * k) : ℚ) * (μ (d * l) : ℚ) *
        ((jordanTwo d : ℚ) / (((d * k : ℕ) : ℚ) * ((d * l : ℕ) : ℚ)))) =
    (jordanTwo d : ℚ) / (d : ℚ) ^ 2 *
      (∑ k ∈ Icc 1 (N / d), (μ (d * k) : ℚ) / (k : ℚ)) ^ 2 := by
  let A : ℚ := (jordanTwo d : ℚ) / (d : ℚ) ^ 2
  let a : ℕ → ℚ := fun k ↦ (μ (d * k) : ℚ) / (k : ℚ)
  have hterm : ∀ k ∈ Icc 1 (N / d), ∀ l ∈ Icc 1 (N / d),
      (μ (d * k) : ℚ) * (μ (d * l) : ℚ) *
        ((jordanTwo d : ℚ) / (((d * k : ℕ) : ℚ) * ((d * l : ℕ) : ℚ))) =
      A * a k * a l := by
    intro k hk l hl
    have hdk : (d : ℚ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hd)
    have hkk : (k : ℚ) ≠ 0 := by
      exact_mod_cast (Nat.ne_of_gt (Finset.mem_Icc.mp hk).1)
    have hlk : (l : ℚ) ≠ 0 := by
      exact_mod_cast (Nat.ne_of_gt (Finset.mem_Icc.mp hl).1)
    dsimp [A, a]
    push_cast
    field_simp
  calc
    (∑ k ∈ Icc 1 (N / d), ∑ l ∈ Icc 1 (N / d),
      (μ (d * k) : ℚ) * (μ (d * l) : ℚ) *
        ((jordanTwo d : ℚ) / (((d * k : ℕ) : ℚ) * ((d * l : ℕ) : ℚ)))) =
      ∑ k ∈ Icc 1 (N / d), ∑ l ∈ Icc 1 (N / d), A * a k * a l := by
        apply Finset.sum_congr rfl
        intro k hk
        apply Finset.sum_congr rfl
        intro l hl
        exact hterm k hk l hl
    _ = A * (∑ k ∈ Icc 1 (N / d), a k) ^ 2 := by
      rw [pow_two]
      simp_rw [← Finset.mul_sum]
      rw [← Finset.sum_mul]
      simp_rw [← Finset.mul_sum]
      ring
    _ = (jordanTwo d : ℚ) / (d : ℚ) ^ 2 *
        (∑ k ∈ Icc 1 (N / d), (μ (d * k) : ℚ) / (k : ℚ)) ^ 2 := by
      rfl

/-- Exact finite square decomposition of the Möbius GCD quadratic form. -/
theorem Tq_square_grouping (N : ℕ) :
    Tq N = ∑ d ∈ Icc 1 N,
      (jordanTwo d : ℚ) / (d : ℚ) ^ 2 *
        (∑ k ∈ Icc 1 (N / d), (μ (d * k) : ℚ) / (k : ℚ)) ^ 2 := by
  rw [Tq_jordan_grouping]
  apply Finset.sum_congr rfl
  intro d hdI
  exact fixed_d_square N d (Finset.mem_Icc.mp hdI).1

#print axioms fixed_d_square
#print axioms Tq_square_grouping

end RH


==> anc/Rhlean/Verified_R15i.lean <==
import Rhlean.Verified_R15d
import Mathlib.Data.Real.Basic

open Finset

namespace RH

/-- Exact summatory formula for a divisor convolution. -/
theorem summatory_divisor_convolution (X : ℕ) (g : ℕ → ℝ) :
    (∑ n ∈ Icc 1 X, ∑ e ∈ n.divisors, g e) =
      ∑ e ∈ Icc 1 X, g e * ((X / e : ℕ) : ℝ) := by
  rw [sum_divisor_reindex]
  apply Finset.sum_congr rfl
  intro e _
  simp only [sum_const, Nat.card_Icc, add_tsub_cancel_right, nsmul_eq_mul]
  exact mul_comm _ _

#print axioms summatory_divisor_convolution

end RH


==> anc/Rhlean/Verified_R15j.lean <==
import Mathlib.Data.Real.Basic
import Mathlib.Algebra.BigOperators.Group.Finset.Basic
import Mathlib.Algebra.Order.BigOperators.Group.Finset

open Finset

namespace RH

/-- A pointwise error bounded by one gives the standard weighted finite-sum bound. -/
theorem abs_sum_mul_error_le (s : Finset ℕ) (g err : ℕ → ℝ)
    (herr : ∀ e ∈ s, |err e| ≤ 1) :
    |∑ e ∈ s, g e * err e| ≤ ∑ e ∈ s, |g e| := by
  calc
    |∑ e ∈ s, g e * err e| ≤ ∑ e ∈ s, |g e * err e| :=
      Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ e ∈ s, |g e| := by
      apply Finset.sum_le_sum
      intro e he
      rw [abs_mul]
      calc
        |g e| * |err e| ≤ |g e| * 1 :=
          mul_le_mul_of_nonneg_left (herr e he) (abs_nonneg (g e))
        _ = |g e| := mul_one _

#print axioms abs_sum_mul_error_le

end RH


==> anc/Rhlean/Verified_R15k.lean <==
import Mathlib.Data.Nat.Cast.Order.Field
import Mathlib.Data.Real.Basic
import Mathlib.Tactic.Linarith

namespace RH

/-- The natural quotient differs from the corresponding real quotient by at most one. -/
theorem nat_div_real_error_abs_le_one (X e : ℕ) (he : 0 < e) :
    |((X / e : ℕ) : ℝ) - (X : ℝ) / (e : ℝ)| ≤ 1 := by
  have hlow : ((X / e : ℕ) : ℝ) ≤ (X : ℝ) / (e : ℝ) := Nat.cast_div_le
  have hNat : X ≤ (X / e + 1) * e := by
    calc
      X = e * (X / e) + X % e := (Nat.div_add_mod X e).symm
      _ ≤ e * (X / e) + e := Nat.add_le_add_left (Nat.le_of_lt (Nat.mod_lt X he)) _
      _ = (X / e + 1) * e := by
        simp [Nat.mul_add, Nat.mul_comm]
  have hupper : (X : ℝ) / (e : ℝ) ≤ ((X / e : ℕ) : ℝ) + 1 := by
    apply (div_le_iff₀ (Nat.cast_pos.mpr he)).2
    exact_mod_cast hNat
  rw [abs_of_nonpos (sub_nonpos.mpr hlow)]
  linarith

#print axioms nat_div_real_error_abs_le_one

end RH


==> anc/Rhlean/Verified_R15l.lean <==
import Rhlean.Verified_R15i
import Rhlean.Verified_R15j
import Rhlean.Verified_R15k
import Mathlib.Tactic.Ring
import Mathlib.Algebra.BigOperators.Ring.Finset

open Finset

namespace RH

/-- Finite mean-value error for a divisor convolution. -/
theorem summatory_convolution_error (X : ℕ) (g : ℕ → ℝ) :
    |(∑ n ∈ Icc 1 X, ∑ e ∈ n.divisors, g e) -
      (X : ℝ) * ∑ e ∈ Icc 1 X, g e / (e : ℝ)| ≤
      ∑ e ∈ Icc 1 X, |g e| := by
  rw [summatory_divisor_convolution]
  have heq :
      (∑ e ∈ Icc 1 X, g e * ((X / e : ℕ) : ℝ)) -
        (X : ℝ) * ∑ e ∈ Icc 1 X, g e / (e : ℝ) =
      ∑ e ∈ Icc 1 X,
        g e * (((X / e : ℕ) : ℝ) - (X : ℝ) / (e : ℝ)) := by
    rw [Finset.mul_sum, ← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl
    intro e _
    ring
  rw [heq]
  apply abs_sum_mul_error_le
  intro e heI
  exact nat_div_real_error_abs_le_one X e (Finset.mem_Icc.mp heI).1

#print axioms summatory_convolution_error

end RH


==> anc/Rhlean/Verified_R15m.lean <==
import Rhlean.Verified_R15l
import Mathlib.Topology.Algebra.InfiniteSum.NatInt
import Mathlib.Analysis.Normed.Group.InfiniteSum
import Mathlib.Tactic.Ring

open Finset

namespace RH

/-- The finite convolution estimate with its infinite-series tail exposed explicitly. -/
theorem summatory_convolution_error_tsum
    (X : ℕ) (g : ℕ → ℝ)
    (hg : Summable (fun e : ℕ => g e / (e : ℝ))) :
    |(∑ n ∈ Icc 1 X, ∑ e ∈ n.divisors, g e) -
        (X : ℝ) * ∑' e : ℕ, g e / (e : ℝ)| ≤
      (∑ e ∈ Icc 1 X, |g e|) +
        (X : ℝ) * |(∑ e ∈ Icc 1 X, g e / (e : ℝ)) -
          ∑' e : ℕ, g e / (e : ℝ)| := by
  rcases hg with ⟨_, _⟩
  have hfinite := summatory_convolution_error X g
  calc
    |(∑ n ∈ Icc 1 X, ∑ e ∈ n.divisors, g e) -
        (X : ℝ) * ∑' e : ℕ, g e / (e : ℝ)| =
      |((∑ n ∈ Icc 1 X, ∑ e ∈ n.divisors, g e) -
          (X : ℝ) * ∑ e ∈ Icc 1 X, g e / (e : ℝ)) +
        (X : ℝ) * ((∑ e ∈ Icc 1 X, g e / (e : ℝ)) -
          ∑' e : ℕ, g e / (e : ℝ))| := by
            congr 1
            ring
    _ ≤ |(∑ n ∈ Icc 1 X, ∑ e ∈ n.divisors, g e) -
          (X : ℝ) * ∑ e ∈ Icc 1 X, g e / (e : ℝ)| +
        |(X : ℝ) * ((∑ e ∈ Icc 1 X, g e / (e : ℝ)) -
          ∑' e : ℕ, g e / (e : ℝ))| := abs_add_le _ _
    _ ≤ (∑ e ∈ Icc 1 X, |g e|) +
        (X : ℝ) * |(∑ e ∈ Icc 1 X, g e / (e : ℝ)) -
          ∑' e : ℕ, g e / (e : ℝ)| := by
            apply add_le_add hfinite
            rw [abs_mul, abs_of_nonneg (Nat.cast_nonneg X)]

/-- Under summability, the truncated coefficient series converges to its `tsum`. -/
theorem convolution_coefficient_partial_tendsto
    (g : ℕ → ℝ) (hg : Summable (fun e : ℕ => g e / (e : ℝ))) :
    Filter.Tendsto
      (fun X : ℕ => ∑ e ∈ Icc 1 X, g e / (e : ℝ))
      Filter.atTop
      (nhds (∑' e : ℕ, g e / (e : ℝ))) := by
  have hpartial :
      (fun X : ℕ => ∑ e ∈ Icc 1 X, g e / (e : ℝ)) =
        (fun X : ℕ => ∑ e ∈ range (X + 1), g e / (e : ℝ)) := by
    funext X
    rw [show Icc 1 X = (range (X + 1)).erase 0 by
      ext e
      simp
      omega]
    simp
  rw [hpartial]
  exact hg.tendsto_sum_tsum_nat.comp (Filter.tendsto_add_atTop_nat 1)

#print axioms summatory_convolution_error_tsum
#print axioms convolution_coefficient_partial_tendsto

end RH


==> anc/Rhlean/Verified_R15n.lean <==
import Rhlean.Verified_R15m
import Mathlib.Analysis.SpecialFunctions.Pow.Real

open Finset

namespace RH

/-- Weighted bound for the initial segment of an absolutely summable sequence. -/
theorem weighted_initial_segment_le
    (X : ℕ) (σ : ℝ) (g : ℕ → ℝ)
    (hX : 1 ≤ X) (hσ : 0 ≤ σ)
    (hg : Summable (fun e : ℕ => |g e| / (e : ℝ) ^ σ)) :
    (∑ e ∈ Icc 1 X, |g e|) ≤
      (X : ℝ) ^ σ * ∑' e : ℕ, |g e| / (e : ℝ) ^ σ := by
  calc
    (∑ e ∈ Icc 1 X, |g e|) ≤
        ∑ e ∈ Icc 1 X, (X : ℝ) ^ σ * (|g e| / (e : ℝ) ^ σ) := by
      apply Finset.sum_le_sum
      intro e he
      have he_one : 1 ≤ e := (Finset.mem_Icc.mp he).1
      have he_pos : 0 < (e : ℝ) := by exact_mod_cast (lt_of_lt_of_le Nat.zero_lt_one he_one)
      have heX : (e : ℝ) ≤ (X : ℝ) := by
        exact_mod_cast (Finset.mem_Icc.mp he).2
      have hpow : (e : ℝ) ^ σ ≤ (X : ℝ) ^ σ :=
        Real.rpow_le_rpow he_pos.le heX hσ
      have hpow_pos : 0 < (e : ℝ) ^ σ := Real.rpow_pos_of_pos he_pos σ
      calc
        |g e| = (e : ℝ) ^ σ * (|g e| / (e : ℝ) ^ σ) := by
          field_simp
        _ ≤ (X : ℝ) ^ σ * (|g e| / (e : ℝ) ^ σ) :=
          mul_le_mul_of_nonneg_right hpow (div_nonneg (abs_nonneg _) hpow_pos.le)
    _ = (X : ℝ) ^ σ * ∑ e ∈ Icc 1 X, |g e| / (e : ℝ) ^ σ := by
      rw [Finset.mul_sum]
    _ ≤ (X : ℝ) ^ σ * ∑' e : ℕ, |g e| / (e : ℝ) ^ σ := by
      exact mul_le_mul_of_nonneg_left
        (hg.sum_le_tsum (Icc 1 X) (fun e _ =>
          div_nonneg (abs_nonneg _) (Real.rpow_nonneg (Nat.cast_nonneg e) _)))
        (Real.rpow_nonneg (Nat.cast_nonneg X) _)

#print axioms weighted_initial_segment_le

end RH


==> anc/Rhlean/Verified_R15o.lean <==
import Rhlean.Verified_R15n

namespace RH

/-- Pointwise comparison underlying the weighted tail estimate. -/
theorem weighted_tail_pointwise
    (X e : ℕ) (σ a : ℝ)
    (hX : 1 ≤ X) (hXe : X ≤ e) (hσ0 : 0 ≤ σ) (hσ1 : σ ≤ 1) (ha : 0 ≤ a) :
    (X : ℝ) * (a / (e : ℝ)) ≤
      (X : ℝ) ^ σ * (a / (e : ℝ) ^ σ) := by
  have hX_pos : 0 < (X : ℝ) := by exact_mod_cast (lt_of_lt_of_le Nat.zero_lt_one hX)
  have he_pos : 0 < (e : ℝ) := hX_pos.trans_le (by exact_mod_cast hXe)
  have hratio_pos : 0 < (X : ℝ) / (e : ℝ) := div_pos hX_pos he_pos
  have hratio_one : (X : ℝ) / (e : ℝ) ≤ 1 :=
    (div_le_one he_pos).2 (by exact_mod_cast hXe)
  have hratio_pow : (X : ℝ) / (e : ℝ) ≤ ((X : ℝ) / (e : ℝ)) ^ σ := by
    simpa only [Real.rpow_one] using
      Real.rpow_le_rpow_of_exponent_ge hratio_pos hratio_one hσ1
  calc
    (X : ℝ) * (a / (e : ℝ)) = a * ((X : ℝ) / (e : ℝ)) := by ring
    _ ≤ a * (((X : ℝ) / (e : ℝ)) ^ σ) :=
      mul_le_mul_of_nonneg_left hratio_pow ha
    _ = (X : ℝ) ^ σ * (a / (e : ℝ) ^ σ) := by
      rw [Real.div_rpow hX_pos.le he_pos.le]
      ring

/-- Weighted tail bound obtained by summing the pointwise comparison. -/
theorem weighted_tail_tsum_le
    (X : ℕ) (σ : ℝ) (g : ℕ → ℝ)
    (hX : 1 ≤ X) (hσ0 : 0 ≤ σ) (hσ1 : σ ≤ 1)
    (hg : Summable (fun e : ℕ => |g e| / (e : ℝ) ^ σ)) :
    (∑' e : ℕ, if X < e then (X : ℝ) * (|g e| / (e : ℝ)) else 0) ≤
      (X : ℝ) ^ σ * ∑' e : ℕ, |g e| / (e : ℝ) ^ σ := by
  let tail : ℕ → ℝ := fun e =>
    if X < e then (X : ℝ) * (|g e| / (e : ℝ)) else 0
  let major : ℕ → ℝ := fun e =>
    (X : ℝ) ^ σ * (|g e| / (e : ℝ) ^ σ)
  have hmajor : Summable major := hg.mul_left ((X : ℝ) ^ σ)
  have htail_nonneg : ∀ e, 0 ≤ tail e := by
    intro e
    simp only [tail]
    split_ifs
    · positivity
    · exact le_rfl
  have hpoint : ∀ e, tail e ≤ major e := by
    intro e
    simp only [tail, major]
    split_ifs with he
    · exact weighted_tail_pointwise X e σ |g e| hX (Nat.le_of_lt he) hσ0 hσ1
        (abs_nonneg _)
    · exact mul_nonneg (Real.rpow_nonneg (Nat.cast_nonneg X) _)
        (div_nonneg (abs_nonneg _) (Real.rpow_nonneg (Nat.cast_nonneg e) _))
  have htail : Summable tail := hmajor.of_nonneg_of_le htail_nonneg hpoint
  calc
    (∑' e : ℕ, if X < e then (X : ℝ) * (|g e| / (e : ℝ)) else 0) =
        ∑' e : ℕ, tail e := rfl
    _ ≤ ∑' e : ℕ, major e := htail.tsum_le_tsum hpoint hmajor
    _ = (X : ℝ) ^ σ * ∑' e : ℕ, |g e| / (e : ℝ) ^ σ :=
      hg.tsum_mul_left ((X : ℝ) ^ σ)

#print axioms weighted_tail_pointwise
#print axioms weighted_tail_tsum_le

end RH


==> anc/Rhlean/Verified_R15p.lean <==
import Rhlean.Targets_R15p

namespace RH

#print axioms convolution_coefficient_tail_le
#print axioms summatory_convolution_error_weighted

end RH


==> anc/Rhlean/Verified_R15q.lean <==
import Rhlean.Targets_R15q

namespace RH

#print axioms summatory_convolution_error_of_weighted_bound

end RH


==> anc/Rhlean/Verified_R15r.lean <==
import Rhlean.Targets_R15r

namespace RH

#print axioms r15f_apply_prime_of_not_dvd
#print axioms r15f_apply_prime_of_dvd
#print axioms zeta_mul_r15g

end RH


==> anc/Rhlean/Verified_R15s.lean <==
import Rhlean.Targets_R15s

namespace RH

#print axioms r15f_apply_prime_sq
#print axioms r15g_apply_one
#print axioms r15g_apply_prime_of_not_dvd
#print axioms r15g_apply_prime_of_dvd
#print axioms r15g_apply_prime_sq_of_not_dvd
#print axioms r15g_apply_prime_sq_of_dvd

end RH


==> anc/Rhlean/Verified_R15t.lean <==
import Rhlean.Targets_R15t

namespace RH

#print axioms r15f_apply_prime_pow_of_two_le
#print axioms r15g_apply_prime_pow_of_three_le

end RH


==> anc/Rhlean/Verified_R15u.lean <==
import Rhlean.Targets_R15u

namespace RH

#print axioms isMultiplicative_mobiusReal
#print axioms isMultiplicative_coprimeIndicator
#print axioms isMultiplicative_r15f
#print axioms isMultiplicative_r15g

end RH


==> anc/Rhlean/Verified_R15v.lean <==
import Rhlean.Targets_R15v

namespace RH

#print axioms summable_of_summable_local_excess

end RH


==> anc/Rhlean/Verified_R15w.lean <==
import Rhlean.Targets_R15w

namespace RH

#print axioms r15WeightedAbs_nonneg
#print axioms isMultiplicative_r15WeightedAbs
#print axioms r15WeightedAbs_prime_pow_zero
#print axioms summable_r15WeightedAbs_prime_powers
#print axioms tsum_r15WeightedAbs_prime_powers

end RH


==> anc/Rhlean/Verified_R15x.lean <==
import Rhlean.Targets_R15x

namespace RH

#print axioms summable_r15LocalBase
#print axioms summable_r15DivisorCorrection
#print axioms r15LocalExcess_nonneg
#print axioms r15LocalExcess_le_majorant
#print axioms summable_r15LocalExcess
#print axioms summable_r15WeightedAbs

end RH


==> anc/Rhlean/Verified_R15y.lean <==
import Rhlean.Targets_R15y

namespace RH

#print axioms r15WeightedAbs_local_factor_le
#print axioms r15PrimeCorrection_prod_le_card_divisors
#print axioms r15WeightedAbs_finite_euler_product_le
#print axioms tsum_r15WeightedAbs_le

end RH


==> anc/Rhlean/Verified_R15z.lean <==
import Rhlean.Targets_R15z

namespace RH

#print axioms isMultiplicative_r15SignedCoeff
#print axioms summable_r15SignedCoeff
#print axioms summable_r15SignedCoeff_prime_powers
#print axioms tsum_r15SignedCoeff_prime_powers
#print axioms tsum_r15SignedCoeff_prime_powers_of_not_dvd
#print axioms tsum_r15SignedCoeff_prime_powers_of_dvd

end RH


==> anc/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "8f9d9cff6bd728b17a24e163c9402775d9e6a365",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "55c8532eb21ec9f6d565d51d96b8ca50bd1fbef3",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "85b59af46828c029a9168f2f9c35119bd0721e6e",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "be3b2e63b1bbf496c478cef98b86972a37c1417d",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.87",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f642a64c76df8ba9cb53dba3b919425a0c2aeaf1",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b8f98e9087e02c8553945a2c5abf07cec8e798c3",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "495c008c3e3f4fb4256ff5582ddb3abf3198026f",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "4f10f47646cb7d5748d6f423f4a07f98f7bbcc9e",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "rhlean",
 "lakeDir": ".lake"}


==> anc/lakefile.toml <==
name = "rhlean"
version = "0.1.0"
keywords = ["math"]
defaultTargets = ["Rhlean"]

[leanOptions]
pp.unicode.fun = true # pretty-prints `fun a ↦ b`
relaxedAutoImplicit = false
weak.linter.mathlibStandardSet = true
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.28.0"

[[lean_lib]]
name = "Rhlean"

[[lean_lib]]
name = "RHFrac"


==> anc/lean-toolchain <==
leanprover/lean4:v4.28.0

